Equations for the fifth secant variety of Segre products of projective spaces

We describe a computational proof that the fifth secant variety of the Segre product of five copies of the projective line is a codimension 2 complete intersection of equations of degree 6 and 16. Our computations rely on pseudo-randomness, and numerical accuracy, so parts of our proof are only valid "with high probability".

==> anc/BertiniScripts/Monodromy/CreateStart.m <==
function [] = CreateStart(Pts, numPts, numVars, fileLocation)

% open file
ST = fopen(fileLocation, 'w');

% print the number of start points
fprintf(ST, '%d\n\n', numPts);

% loop through to print the points
for j = 1:numPts
    for k = 1:numVars
        fprintf(ST, '%.15e %.15e\n', real(Pts(j,k)), imag(Pts(j,k)));
    end;
    fprintf(ST, '\n');
end;

% close file
fclose(ST);




==> anc/BertiniScripts/Monodromy/ReadInStart.m <==
function [numPts, Pts] = ReadInStart(numVars, fileLocation)

% open file
RF = fopen(fileLocation, 'r');

% make sure the file exists
if RF == -1
    % file does not exist
    disp(['The file ''', fileLocation, ''' does not exist!']);
    numPts = 0;
    Pts = 0;
    return;
end;

% read in the number of points
numPts = fscanf(RF, '%d', 1);

% setup Pts
Pts = zeros(numPts, numVars);

% loop through to read in the points
tempR = 0; tempI = 0;
for k = 1:numPts
    % read in the point
    for j = 1:numVars
        tempR = fscanf(RF, '%e', 1);
        tempI = fscanf(RF, '%e', 1);
        Pts(k,j) = tempR + 1i * tempI;
    end;
end;

% close file
fclose(RF);



==> anc/BertiniScripts/Monodromy/input_move <==
CONFIG
 ParameterHomotopy: 2;
 MPType: 0;
 CondNumThreshold: 1e300;
 TrackTolBeforeEG: 1e-5;
 TrackTolDuringEG: 1e-5;
 FinalTol: 1e-8;
 ODEPredictor: 2;
 SampleFactor: 0.1;
END;
INPUT

function f1,f2,f3,f4,f5,f6,f7,f8,f9,f10,f11,f12,f13,f14,f15,f16,f17,f18,f19,f20,f21,f22,f23,f24,f25,f26,f27,f28,f29,f30,f31,f32;

variable_group 
a111, a112, a113, a114, a115, 
a121, a122, a123, a124, a125, 
 % a211, a212, a213, a214, a215 == 1 
a221, a222, a223, a224, a225, 
 % a311, a312, a313, a314, a315 == 1 
a321, a322, a323, a324, a325, 
 % a411, a412, a413, a414, a415 == 1 
a421, a422, a423, a424, a425, 
 % a511, a512, a513, a514, a515 == 1 
a521, a522, a523, a524, a525,
A, B; % parameterize plane

constant R1,R2,R3,R4,R5,R6,R7,R8,R9,R10,R11,R12,R13,R14,R15,R16,R17,R18,R19,R20,R21,R22,R23,R24,R25,R26,R27,R28,R29,R30,R31,R32; 
constant S1,S2,S3,S4,S5,S6,S7,S8,S9,S10,S11,S12,S13,S14,S15,S16,S17,S18,S19,S20,S21,S22,S23,S24,S25,S26,S27,S28,S29,S30,S31,S32; 

parameter T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13,T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24,T25,T26,T27,T28,T29,T30,T31,T32; 

R1 = 0.612857442649527 + I*0.790193492120178;
R2 = -0.669931537284537 + I*0.742422881753773;
R3 = 0.312414293394006 + I*-0.949945950716736;
R4 = -0.978327005928273 + I*0.207065857812001;
R5 = 0.701425521538012 + I*0.712742757055537;
R6 = -0.588326356252564 + I*0.808623582724732;
R7 = 0.999488741641763 + I*-0.0319727279312565;
R8 = 0.642520654678711 + I*-0.766268365725247;
R9 = -0.184946869169423 + I*0.982748521028868;
R10 = 0.536618043531316 + I*0.8438252635212;
R11 = 0.318024440677674 + I*-0.948082514938258;
R12 = 0.626810728536961 + I*0.77917155401809;
R13 = 0.56985569405307 + I*0.821744782736888;
R14 = 0.914210076785685 + I*-0.405240589654481;
R15 = 0.427466962966446 + I*-0.904030970471832;
R16 = 0.40282466953766 + I*-0.915277163274533;
R17 = -0.441132731217836 + I*-0.897441871904968;
R18 = -0.779769296059636 + I*0.626066965206327;
R19 = 0.729072696753179 + I*-0.684436266462442;
R20 = 0.695171019668752 + I*-0.718844387480842;
R21 = -0.459380161698167 + I*-0.888239757632007;
R22 = 0.668737713881471 + I*0.743498399482194;
R23 = -0.999466165089807 + I*-0.032670856136222;
R24 = -0.34857474063187 + I*0.937280987854456;
R25 = 0.635025374587385 + I*0.772491277381274;
R26 = -0.779980017028727 + I*0.625804420754494;
R27 = 0.41768199705475 + I*-0.908593280481622;
R28 = -0.999990781765282 + I*-0.00429376110884451;
R29 = 0.94468579013282 + I*-0.327976764300657;
R30 = 0.294992145661207 + I*-0.95549967765468;
R31 = 0.716114803848101 + I*-0.697982512466893;
R32 = 0.029910008436086 + I*0.999552595612334;

S1 = 0.648134911847741 + I*0.761525532102582;
S2 = 0.129553907279961 + I*-0.991572380166216;
S3 = -0.822526507919616 + I*-0.568726774268244;
S4 = 0.811081001466071 + I*-0.584933850158114;
S5 = 0.774762643408976 + I*-0.63225220156037;
S6 = 0.944013244616841 + I*-0.329907553699495;
S7 = -0.773112535319663 + I*-0.634268876527615;
S8 = 0.974516877267904 + I*-0.224314190188701;
S9 = -0.409143184494133 + I*0.912470193804707;
S10 = 0.863839649600289 + I*0.503766870465347;
S11 = 0.889630788301777 + I*-0.456680479663362;
S12 = 0.711894271331937 + I*0.702286655465395;
S13 = -0.869790268529335 + I*0.493421613604093;
S14 = -0.689089536897075 + I*-0.724676210551288;
S15 = 0.109654122902745 + I*0.993969805039584;
S16 = 0.760913404484618 + I*-0.648853443294885;
S17 = 0.913707726198835 + I*-0.406371986097166;
S18 = -0.948579441802394 + I*-0.31653916438548;
S19 = -0.754019434781248 + I*0.656852108143201;
S20 = -0.988770242324989 + I*0.149443661265987;
S21 = -0.956496116538088 + I*0.291745058308717;
S22 = -0.838426752222678 + I*0.545014294452294;
S23 = 0.60634045569447 + I*0.795205163330962;
S24 = -0.118008974357052 + I*-0.993012528607367;
S25 = -0.54833169101778 + I*0.836260938120143;
S26 = -0.729619544786648 + I*0.683853288260958;
S27 = 0.0770525488094726 + I*0.997027033094872;
S28 = -0.990892890275289 + I*-0.1346524414999;
S29 = -0.648350389469609 + I*0.761342086367624;
S30 = -0.874376551928686 + I*0.485248024660896;
S31 = 0.652306038099719 + I*0.75795569307094;
S32 = -0.97213086971522 + I*-0.234438845217106;

f1 = a111 + a112 + a113 + a114 + a115 - R1*A - S1*B - T1;
f2 = a111*a521 + a112*a522 + a113*a523 + a114*a524 + a115*a525 - R2*A - S2*B - T2;
f3 = a111*a421 + a112*a422 + a113*a423 + a114*a424 + a115*a425 - R3*A - S3*B - T3;
f4 = a111*a421*a521 + a112*a422*a522 + a113*a423*a523 + a114*a424*a524 + a115*a425*a525 - R4*A - S4*B - T4;
f5 = a111*a321 + a112*a322 + a113*a323 + a114*a324 + a115*a325 - R5*A - S5*B - T5;
f6 = a111*a321*a521 + a112*a322*a522 + a113*a323*a523 + a114*a324*a524 + a115*a325*a525 - R6*A - S6*B - T6;
f7 = a111*a321*a421 + a112*a322*a422 + a113*a323*a423 + a114*a324*a424 + a115*a325*a425 - R7*A - S7*B - T7;
f8 = a111*a321*a421*a521 + a112*a322*a422*a522 + a113*a323*a423*a523 + a114*a324*a424*a524 + a115*a325*a425*a525 - R8*A - S8*B - T8;
f9 = a111*a221 + a112*a222 + a113*a223 + a114*a224 + a115*a225 - R9*A - S9*B - T9;
f10 = a111*a221*a521 + a112*a222*a522 + a113*a223*a523 + a114*a224*a524 + a115*a225*a525 - R10*A - S10*B - T10;
f11 = a111*a221*a421 + a112*a222*a422 + a113*a223*a423 + a114*a224*a424 + a115*a225*a425 - R11*A - S11*B - T11;
f12 = a111*a221*a421*a521 + a112*a222*a422*a522 + a113*a223*a423*a523 + a114*a224*a424*a524 + a115*a225*a425*a525 - R12*A - S12*B - T12;
f13 = a111*a221*a321 + a112*a222*a322 + a113*a223*a323 + a114*a224*a324 + a115*a225*a325 - R13*A - S13*B - T13;
f14 = a111*a221*a321*a521 + a112*a222*a322*a522 + a113*a223*a323*a523 + a114*a224*a324*a524 + a115*a225*a325*a525 - R14*A - S14*B - T14;
f15 = a111*a221*a321*a421 + a112*a222*a322*a422 + a113*a223*a323*a423 + a114*a224*a324*a424 + a115*a225*a325*a425 - R15*A - S15*B - T15;
f16 = a111*a221*a321*a421*a521 + a112*a222*a322*a422*a522 + a113*a223*a323*a423*a523 + a114*a224*a324*a424*a524 + a115*a225*a325*a425*a525 - R16*A - S16*B - T16;
f17 = a121 + a122 + a123 + a124 + a125 - R17*A - S17*B - T17;
f18 = a121*a521 + a122*a522 + a123*a523 + a124*a524 + a125*a525 - R18*A - S18*B - T18;
f19 = a121*a421 + a122*a422 + a123*a423 + a124*a424 + a125*a425 - R19*A - S19*B - T19;
f20 = a121*a421*a521 + a122*a422*a522 + a123*a423*a523 + a124*a424*a524 + a125*a425*a525 - R20*A - S20*B - T20;
f21 = a121*a321 + a122*a322 + a123*a323 + a124*a324 + a125*a325 - R21*A - S21*B - T21;
f22 = a121*a321*a521 + a122*a322*a522 + a123*a323*a523 + a124*a324*a524 + a125*a325*a525 - R22*A - S22*B - T22;
f23 = a121*a321*a421 + a122*a322*a422 + a123*a323*a423 + a124*a324*a424 + a125*a325*a425 - R23*A - S23*B - T23;
f24 = a121*a321*a421*a521 + a122*a322*a422*a522 + a123*a323*a423*a523 + a124*a324*a424*a524 + a125*a325*a425*a525 - R24*A - S24*B - T24;
f25 = a121*a221 + a122*a222 + a123*a223 + a124*a224 + a125*a225 - R25*A - S25*B - T25;
f26 = a121*a221*a521 + a122*a222*a522 + a123*a223*a523 + a124*a224*a524 + a125*a225*a525 - R26*A - S26*B - T26;
f27 = a121*a221*a421 + a122*a222*a422 + a123*a223*a423 + a124*a224*a424 + a125*a225*a425 - R27*A - S27*B - T27;
f28 = a121*a221*a421*a521 + a122*a222*a422*a522 + a123*a223*a423*a523 + a124*a224*a424*a524 + a125*a225*a425*a525 - R28*A - S28*B - T28;
f29 = a121*a221*a321 + a122*a222*a322 + a123*a223*a323 + a124*a224*a324 + a125*a225*a325 - R29*A - S29*B - T29;
f30 = a121*a221*a321*a521 + a122*a222*a322*a522 + a123*a223*a323*a523 + a124*a224*a324*a524 + a125*a225*a325*a525 - R30*A - S30*B - T30;
f31 = a121*a221*a321*a421 + a122*a222*a322*a422 + a123*a223*a323*a423 + a124*a224*a324*a424 + a125*a225*a325*a425 - R31*A - S31*B - T31;
f32 = a121*a221*a321*a421*a521 + a122*a222*a322*a422*a522 + a123*a223*a323*a423*a523 + a124*a224*a324*a424*a524 + a125*a225*a325*a425*a525 - R32*A - S32*B - T32;

END;



==> anc/BertiniScripts/Monodromy/input_newton <==
CONFIG
 TrackType: -2;
 ParameterHomotopy: 2;
 MPType: 0;
END;
INPUT

function f1,f2,f3,f4,f5,f6,f7,f8,f9,f10,f11,f12,f13,f14,f15,f16,f17,f18,f19,f20,f21,f22,f23,f24,f25,f26,f27,f28,f29,f30,f31,f32;

variable_group 
a111, a112, a113, a114, a115, 
a121, a122, a123, a124, a125, 
 % a211, a212, a213, a214, a215 == 1 
a221, a222, a223, a224, a225, 
 % a311, a312, a313, a314, a315 == 1 
a321, a322, a323, a324, a325, 
 % a411, a412, a413, a414, a415 == 1 
a421, a422, a423, a424, a425, 
 % a511, a512, a513, a514, a515 == 1 
a521, a522, a523, a524, a525,
A, B; % parameterize plane

constant R1,R2,R3,R4,R5,R6,R7,R8,R9,R10,R11,R12,R13,R14,R15,R16,R17,R18,R19,R20,R21,R22,R23,R24,R25,R26,R27,R28,R29,R30,R31,R32; 
constant S1,S2,S3,S4,S5,S6,S7,S8,S9,S10,S11,S12,S13,S14,S15,S16,S17,S18,S19,S20,S21,S22,S23,S24,S25,S26,S27,S28,S29,S30,S31,S32; 

parameter T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13,T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24,T25,T26,T27,T28,T29,T30,T31,T32; 

R1 = 0.612857442649527 + I*0.790193492120178;
R2 = -0.669931537284537 + I*0.742422881753773;
R3 = 0.312414293394006 + I*-0.949945950716736;
R4 = -0.978327005928273 + I*0.207065857812001;
R5 = 0.701425521538012 + I*0.712742757055537;
R6 = -0.588326356252564 + I*0.808623582724732;
R7 = 0.999488741641763 + I*-0.0319727279312565;
R8 = 0.642520654678711 + I*-0.766268365725247;
R9 = -0.184946869169423 + I*0.982748521028868;
R10 = 0.536618043531316 + I*0.8438252635212;
R11 = 0.318024440677674 + I*-0.948082514938258;
R12 = 0.626810728536961 + I*0.77917155401809;
R13 = 0.56985569405307 + I*0.821744782736888;
R14 = 0.914210076785685 + I*-0.405240589654481;
R15 = 0.427466962966446 + I*-0.904030970471832;
R16 = 0.40282466953766 + I*-0.915277163274533;
R17 = -0.441132731217836 + I*-0.897441871904968;
R18 = -0.779769296059636 + I*0.626066965206327;
R19 = 0.729072696753179 + I*-0.684436266462442;
R20 = 0.695171019668752 + I*-0.718844387480842;
R21 = -0.459380161698167 + I*-0.888239757632007;
R22 = 0.668737713881471 + I*0.743498399482194;
R23 = -0.999466165089807 + I*-0.032670856136222;
R24 = -0.34857474063187 + I*0.937280987854456;
R25 = 0.635025374587385 + I*0.772491277381274;
R26 = -0.779980017028727 + I*0.625804420754494;
R27 = 0.41768199705475 + I*-0.908593280481622;
R28 = -0.999990781765282 + I*-0.00429376110884451;
R29 = 0.94468579013282 + I*-0.327976764300657;
R30 = 0.294992145661207 + I*-0.95549967765468;
R31 = 0.716114803848101 + I*-0.697982512466893;
R32 = 0.029910008436086 + I*0.999552595612334;

S1 = 0.648134911847741 + I*0.761525532102582;
S2 = 0.129553907279961 + I*-0.991572380166216;
S3 = -0.822526507919616 + I*-0.568726774268244;
S4 = 0.811081001466071 + I*-0.584933850158114;
S5 = 0.774762643408976 + I*-0.63225220156037;
S6 = 0.944013244616841 + I*-0.329907553699495;
S7 = -0.773112535319663 + I*-0.634268876527615;
S8 = 0.974516877267904 + I*-0.224314190188701;
S9 = -0.409143184494133 + I*0.912470193804707;
S10 = 0.863839649600289 + I*0.503766870465347;
S11 = 0.889630788301777 + I*-0.456680479663362;
S12 = 0.711894271331937 + I*0.702286655465395;
S13 = -0.869790268529335 + I*0.493421613604093;
S14 = -0.689089536897075 + I*-0.724676210551288;
S15 = 0.109654122902745 + I*0.993969805039584;
S16 = 0.760913404484618 + I*-0.648853443294885;
S17 = 0.913707726198835 + I*-0.406371986097166;
S18 = -0.948579441802394 + I*-0.31653916438548;
S19 = -0.754019434781248 + I*0.656852108143201;
S20 = -0.988770242324989 + I*0.149443661265987;
S21 = -0.956496116538088 + I*0.291745058308717;
S22 = -0.838426752222678 + I*0.545014294452294;
S23 = 0.60634045569447 + I*0.795205163330962;
S24 = -0.118008974357052 + I*-0.993012528607367;
S25 = -0.54833169101778 + I*0.836260938120143;
S26 = -0.729619544786648 + I*0.683853288260958;
S27 = 0.0770525488094726 + I*0.997027033094872;
S28 = -0.990892890275289 + I*-0.1346524414999;
S29 = -0.648350389469609 + I*0.761342086367624;
S30 = -0.874376551928686 + I*0.485248024660896;
S31 = 0.652306038099719 + I*0.75795569307094;
S32 = -0.97213086971522 + I*-0.234438845217106;

f1 = a111 + a112 + a113 + a114 + a115 - R1*A - S1*B - T1;
f2 = a111*a521 + a112*a522 + a113*a523 + a114*a524 + a115*a525 - R2*A - S2*B - T2;
f3 = a111*a421 + a112*a422 + a113*a423 + a114*a424 + a115*a425 - R3*A - S3*B - T3;
f4 = a111*a421*a521 + a112*a422*a522 + a113*a423*a523 + a114*a424*a524 + a115*a425*a525 - R4*A - S4*B - T4;
f5 = a111*a321 + a112*a322 + a113*a323 + a114*a324 + a115*a325 - R5*A - S5*B - T5;
f6 = a111*a321*a521 + a112*a322*a522 + a113*a323*a523 + a114*a324*a524 + a115*a325*a525 - R6*A - S6*B - T6;
f7 = a111*a321*a421 + a112*a322*a422 + a113*a323*a423 + a114*a324*a424 + a115*a325*a425 - R7*A - S7*B - T7;
f8 = a111*a321*a421*a521 + a112*a322*a422*a522 + a113*a323*a423*a523 + a114*a324*a424*a524 + a115*a325*a425*a525 - R8*A - S8*B - T8;
f9 = a111*a221 + a112*a222 + a113*a223 + a114*a224 + a115*a225 - R9*A - S9*B - T9;
f10 = a111*a221*a521 + a112*a222*a522 + a113*a223*a523 + a114*a224*a524 + a115*a225*a525 - R10*A - S10*B - T10;
f11 = a111*a221*a421 + a112*a222*a422 + a113*a223*a423 + a114*a224*a424 + a115*a225*a425 - R11*A - S11*B - T11;
f12 = a111*a221*a421*a521 + a112*a222*a422*a522 + a113*a223*a423*a523 + a114*a224*a424*a524 + a115*a225*a425*a525 - R12*A - S12*B - T12;
f13 = a111*a221*a321 + a112*a222*a322 + a113*a223*a323 + a114*a224*a324 + a115*a225*a325 - R13*A - S13*B - T13;
f14 = a111*a221*a321*a521 + a112*a222*a322*a522 + a113*a223*a323*a523 + a114*a224*a324*a524 + a115*a225*a325*a525 - R14*A - S14*B - T14;
f15 = a111*a221*a321*a421 + a112*a222*a322*a422 + a113*a223*a323*a423 + a114*a224*a324*a424 + a115*a225*a325*a425 - R15*A - S15*B - T15;
f16 = a111*a221*a321*a421*a521 + a112*a222*a322*a422*a522 + a113*a223*a323*a423*a523 + a114*a224*a324*a424*a524 + a115*a225*a325*a425*a525 - R16*A - S16*B - T16;
f17 = a121 + a122 + a123 + a124 + a125 - R17*A - S17*B - T17;
f18 = a121*a521 + a122*a522 + a123*a523 + a124*a524 + a125*a525 - R18*A - S18*B - T18;
f19 = a121*a421 + a122*a422 + a123*a423 + a124*a424 + a125*a425 - R19*A - S19*B - T19;
f20 = a121*a421*a521 + a122*a422*a522 + a123*a423*a523 + a124*a424*a524 + a125*a425*a525 - R20*A - S20*B - T20;
f21 = a121*a321 + a122*a322 + a123*a323 + a124*a324 + a125*a325 - R21*A - S21*B - T21;
f22 = a121*a321*a521 + a122*a322*a522 + a123*a323*a523 + a124*a324*a524 + a125*a325*a525 - R22*A - S22*B - T22;
f23 = a121*a321*a421 + a122*a322*a422 + a123*a323*a423 + a124*a324*a424 + a125*a325*a425 - R23*A - S23*B - T23;
f24 = a121*a321*a421*a521 + a122*a322*a422*a522 + a123*a323*a423*a523 + a124*a324*a424*a524 + a125*a325*a425*a525 - R24*A - S24*B - T24;
f25 = a121*a221 + a122*a222 + a123*a223 + a124*a224 + a125*a225 - R25*A - S25*B - T25;
f26 = a121*a221*a521 + a122*a222*a522 + a123*a223*a523 + a124*a224*a524 + a125*a225*a525 - R26*A - S26*B - T26;
f27 = a121*a221*a421 + a122*a222*a422 + a123*a223*a423 + a124*a224*a424 + a125*a225*a425 - R27*A - S27*B - T27;
f28 = a121*a221*a421*a521 + a122*a222*a422*a522 + a123*a223*a423*a523 + a124*a224*a424*a524 + a125*a225*a425*a525 - R28*A - S28*B - T28;
f29 = a121*a221*a321 + a122*a222*a322 + a123*a223*a323 + a124*a224*a324 + a125*a225*a325 - R29*A - S29*B - T29;
f30 = a121*a221*a321*a521 + a122*a222*a322*a522 + a123*a223*a323*a523 + a124*a224*a324*a524 + a125*a225*a325*a525 - R30*A - S30*B - T30;
f31 = a121*a221*a321*a421 + a122*a222*a322*a422 + a123*a223*a323*a423 + a124*a224*a324*a424 + a125*a225*a325*a425 - R31*A - S31*B - T31;
f32 = a121*a221*a321*a421*a521 + a122*a222*a322*a422*a522 + a123*a223*a323*a423*a523 + a124*a224*a324*a424*a524 + a125*a225*a325*a425*a525 - R32*A - S32*B - T32;

END;



==> anc/BertiniScripts/Monodromy/runMonodromy.m <==
function [] = runMonodromy()

tol = 1e-5;

% seed random number generator
rand('seed',sum(clock));
%rand('seed',1);

n = 32;
% find point
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));

% setup start_parameters
system('cp start_parameters_good start_parameters');

% setup final_parameters
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% run out
disp('sys 1');
system('mpirun bertini input_move start_good > /dev/null');
system('mv nonsingular_solutions start_1');
system('head -1 start_1');

system('cp final_parameters start_parameters');

% setup final_parameters
Q = 10*(2*rand(n,1) - 1 + 1i*(2*rand(n,1) - 1));
F = fopen('final_parameters','w');
fprintf(F,'%d\n\n',n);
for j = 1:n
  fprintf(F,'%.15e %.15e\n',real(Q(j)),imag(Q(j)));
end;
fclose(F);

% run out
disp('sys 2');
system('mpirun bertini input_move start_1 > /dev/null');
system('mv nonsingular_solutions start_2');
system('head -1 start_2');

system('cp final_parameters start_parameters');

% setup final_parameters
system('cp start_parameters_good final_parameters');

% run out
disp('sys 3');
system('mpirun bertini input_move start_2 > /dev/null');
system('mv nonsingular_solutions start_found');
system('head -1 start_found');

system('cp start_parameters_good start_parameters');

% sharpen
disp('sharpen');
system('bertini input_newton start_found > /dev/null; mv newPoints start_found');

% read in
[nOrig,Orig] = ReadInStart(n,'start_good');
[nNew,New] = ReadInStart(n,'start_found');

% combine points
Pts = [Orig;New];

% sort points
disp('sort');
[Pts,totalPts,degImage,minFiber,maxFiber] = sortSym(Pts,nOrig+nNew);
disp(['total: ',num2str(totalPts),' new: ',num2str(totalPts - nOrig)]);
disp(['degree of image: ',num2str(degImage),' fiber min: ',num2str(minFiber),' fiber max: ',num2str(maxFiber)]);

if totalPts > nOrig
  CreateStart(Pts,size(Pts,1),size(Pts,2),'start_good');
end;

return;



==> anc/BertiniScripts/Monodromy/sortSym.m <==
function [Pts,nNew,degImage,minFiber,maxFiber] = sortSym(OrigPts,nOrig)

 tol = 1e-5;

 % sort to find distinct points (A,B) -- degree of image
 AB = OrigPts(:,31:32);
 nAB = zeros(nOrig,1);
 for j = 1:nOrig
   nAB(j) = norm(AB(j,:));
 end;
 Loc = 1:nOrig;
 count = 1;
 for j = 1:nOrig
   if Loc(j) == j % not changed yet
     Loc(j) = count;
     count = count + 1;
     for k = j+1:nOrig
       if Loc(k) == k && abs(nAB(j) - nAB(k)) < tol && norm(AB(j,:) - AB(k,:)) < tol
         Loc(k) = Loc(j); % same point
       end;
     end;
   end;
 end;
 degImage = count - 1;

 % initialize
 minFiber = degImage;
 maxFiber = 0;
 Pts = [];
 nNew = 0;

 % find distinct points in fiber (up to symmetry) for those with the same image
 for j = 1:degImage
   Fiber = OrigPts(Loc == j,1:32); % all points in same fiber 
   nFiber = size(Fiber,1);
   G = ones(nFiber,1);
   normFiber = zeros(nFiber,1);
   for k = 1:nFiber
     normFiber(k) = norm(Fiber(k,:));
   end;

   for k = 1:nFiber
     if G(k) == 1
       for l = k+1:nFiber
         if G(l) == 1 && abs(normFiber(k) - normFiber(l)) < tol && isSame(Fiber(k,1:30),Fiber(l,1:30),tol) == 1
           G(k) = G(k) + 1;
           G(l) = 0;
         end;
       end;
     end;
   end;

   Pts = [Pts;Fiber(G > 0,:)];
   minFiber = min(minFiber,sum(G > 0));
   maxFiber = max(maxFiber,sum(G > 0));
 end;
 nNew = size(Pts,1);
 
return;

function [isEq] = isSame(P1,P2,tol)
 % determine if they are the same point up to symmetry
 isEq = 0;

 T1 = P1(1:5:30);
 for j = 1:5
   if norm(T1 - P2(j:5:30)) < tol
     isEq = 1;
     return;
   end;
 end;

return;





==> anc/BertiniScripts/Monodromy/start_good <==
1                                                

-0.222807779436822922915442172740e0 0.214098293579190679052487664684e-1
-0.163759326327077220842667556178e1 -0.275924722994729394635781921680e0
-0.526004259871955119917011344074e0 0.367067713663220004589628418644e0
0.759561679346995302416213936433e0 0.125031725045440876750845385723e1
-0.608959816400899952847944614186e-1 -0.113861143914760206873625716150e0
-0.608993076899920190983943181643e-1 -0.433782566513792125691805511291e-1
-0.668556208002269144614104653698e0 0.203094553303693757285822822733e1
0.372451097214736174268174165232e0 0.110180834802828638643986678571e0
0.183496271442009527008424039438e1 -0.249460833556513722896688547477e1
0.278207248169636392168477182055e0 -0.362503668458892302511440633807e-1
-0.124422566864063817716498784083e1 0.979155900009849983923575024667e0
0.165188716984126194887556369724e0 0.866496409499318062841646439450e0
0.555951527080081660459571212790e0 0.399618638803199689194540831051e0
-0.168174207242552707117804581784e0 0.573654295383620895810578912438e0
0.637771110347763358082373395863e0 -0.110203337584354680583395346729e1
-0.138829197959852107842511607194e1 0.128515322672431661950828755908e0
-0.137420826483356732806017791315e0 0.989568226702077859725885530904e0
0.179903729352905727685474977355e1 -0.172052437354995193501760763868e1
0.492257715326560506506674400217e0 0.551788637708907137365849719809e0
-0.539659842497130431401969217348e0 0.143676970941755865170960791718e-1
-0.501126537103081880337483438997e0 -0.705255766609239008882070903522e-1
0.659259527046605249921406610519e-1 0.383793358308859679258295420628e0
0.488966287629541943002774660420e0 -0.532483382622049620690297203371e0
0.101161140428454316181701680696e0 -0.224010212995561904621032849815e-1
0.657918191409816065717934470098e0 0.148920742151890189720471676745e1
0.216659604487569006830668567910e1 -0.237946003277848456715391808925e1
0.278033443454820708710559856082e0 -0.100371426354750530885122550001e1
0.209336092344572182099975857753e0 0.840441091862805397534935253953e0
-0.163916288875667530801294862203e0 -0.129012475616793753400386399296e1
0.291804178792490942018036746620e1 -0.302187000402102327441001905079e1
-0.128898517399293077260756506129e0 0.938264574145088572039536828147e0
-0.160941242057157297878390463791e0 0.181487354476715674498584877967e0



==> anc/BertiniScripts/Monodromy/start_parameters_good <==
32

-0.624813736840487 0.780773843219294
-0.164737623473247 0.986337424724616
-0.802919134504919 -0.596087966197835
-0.697724511544508 -0.716366181495175
0.977491943413811 0.210972748384928
0.139068761942617 -0.990282727028876
0.9451084398081 0.326756846911428
-0.996072132269568 0.0885455098576754
-0.225597010991023 -0.974220708377684
-0.568182639236192 -0.822902478104541
-0.772246356467675 -0.635323197217291
-0.180686163581727 -0.983540802554788
0.671178686133243 0.741295603170863
-0.647675178983762 -0.761916571895081
-0.375897271552685 0.926661341180934
-0.318758909025869 -0.94783582856771
0.930568152960479 -0.366118713938147
-0.93725388578904 -0.348647606579115
-0.738875449167122 -0.673842022003737
0.695933475138104 0.718106258280905
0.168403083026478 -0.985718216138455
-0.874860826030162 -0.484374374918639
0.55247100241512 -0.833532117851755
-0.809861149497681 -0.586621614445202
0.541145493497703 0.840928983248364
0.949014911730694 -0.315231180743249
0.224886764608233 -0.974384905006251
0.618290634290298 -0.785949547712129
0.508243759490851 -0.861213261009494
-0.723132702131592 0.690709124818735
0.556042895159753 -0.831153595156972
0.841464643468359 0.540312181791848



==> anc/BertiniScripts/Solve/failed_paths <==



==> anc/BertiniScripts/Solve/final_parameters <==
32

0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0
0 0



==> anc/BertiniScripts/Solve/finite_solutions <==
1                                                

-0.222807779436822922915442172740e0 0.214098293579190679052487664684e-1
-0.163759326327077220842667556178e1 -0.275924722994729394635781921680e0
-0.526004259871955119917011344074e0 0.367067713663220004589628418644e0
0.759561679346995302416213936433e0 0.125031725045440876750845385723e1
-0.608959816400899952847944614186e-1 -0.113861143914760206873625716150e0
-0.608993076899920190983943181643e-1 -0.433782566513792125691805511291e-1
-0.668556208002269144614104653698e0 0.203094553303693757285822822733e1
0.372451097214736174268174165232e0 0.110180834802828638643986678571e0
0.183496271442009527008424039438e1 -0.249460833556513722896688547477e1
0.278207248169636392168477182055e0 -0.362503668458892302511440633807e-1
-0.124422566864063817716498784083e1 0.979155900009849983923575024667e0
0.165188716984126194887556369724e0 0.866496409499318062841646439450e0
0.555951527080081660459571212790e0 0.399618638803199689194540831051e0
-0.168174207242552707117804581784e0 0.573654295383620895810578912438e0
0.637771110347763358082373395863e0 -0.110203337584354680583395346729e1
-0.138829197959852107842511607194e1 0.128515322672431661950828755908e0
-0.137420826483356732806017791315e0 0.989568226702077859725885530904e0
0.179903729352905727685474977355e1 -0.172052437354995193501760763868e1
0.492257715326560506506674400217e0 0.551788637708907137365849719809e0
-0.539659842497130431401969217348e0 0.143676970941755865170960791718e-1
-0.501126537103081880337483438997e0 -0.705255766609239008882070903522e-1
0.659259527046605249921406610519e-1 0.383793358308859679258295420628e0
0.488966287629541943002774660420e0 -0.532483382622049620690297203371e0
0.101161140428454316181701680696e0 -0.224010212995561904621032849815e-1
0.657918191409816065717934470098e0 0.148920742151890189720471676745e1
0.216659604487569006830668567910e1 -0.237946003277848456715391808925e1
0.278033443454820708710559856082e0 -0.100371426354750530885122550001e1
0.209336092344572182099975857753e0 0.840441091862805397534935253953e0
-0.163916288875667530801294862203e0 -0.129012475616793753400386399296e1
0.291804178792490942018036746620e1 -0.302187000402102327441001905079e1
-0.128898517399293077260756506129e0 0.938264574145088572039536828147e0
-0.160941242057157297878390463791e0 0.181487354476715674498584877967e0



==> anc/BertiniScripts/Solve/main_data <==
Number of variables: 32
Variables:  a111 a112 a113 a114 a115 a121 a122 a123 a124 a125 a221 a222 a223 a224 a225 a321 a322 a323 a324 a325 a421 a422 a423 a424 a425 a521 a522 a523 a524 a525 A B
Rank: 32
-------------------------
Solution 0 (path number 0)
Estimated condition number: 1.329614321353471e+05
Function residual: 3.01966876380668e-18
Latest Newton residual: 1.94986127002641e-28
T value at final sample point: 2.441406250000000e-05
Maximum precision utilized: 96
T value of first precision increase: 1.073730468749994e-01
Accuracy estimate, internal coordinates (difference of last two endpoint estimates):  1.662403945617150e-13
Accuracy estimate, user's coordinates (after dehomogenization, if applicable):  6.736561371878711e-12
Cycle number: 1
-0.222807779436822922915442172740e0 0.214098293579190679052487664684e-1
-0.163759326327077220842667556178e1 -0.275924722994729394635781921680e0
-0.526004259871955119917011344074e0 0.367067713663220004589628418644e0
0.759561679346995302416213936433e0 0.125031725045440876750845385723e1
-0.608959816400899952847944614186e-1 -0.113861143914760206873625716150e0
-0.608993076899920190983943181643e-1 -0.433782566513792125691805511291e-1
-0.668556208002269144614104653698e0 0.203094553303693757285822822733e1
0.372451097214736174268174165232e0 0.110180834802828638643986678571e0
0.183496271442009527008424039438e1 -0.249460833556513722896688547477e1
0.278207248169636392168477182055e0 -0.362503668458892302511440633807e-1
-0.124422566864063817716498784083e1 0.979155900009849983923575024667e0
0.165188716984126194887556369724e0 0.866496409499318062841646439450e0
0.555951527080081660459571212790e0 0.399618638803199689194540831051e0
-0.168174207242552707117804581784e0 0.573654295383620895810578912438e0
0.637771110347763358082373395863e0 -0.110203337584354680583395346729e1
-0.138829197959852107842511607194e1 0.128515322672431661950828755908e0
-0.137420826483356732806017791315e0 0.989568226702077859725885530904e0
0.179903729352905727685474977355e1 -0.172052437354995193501760763868e1
0.492257715326560506506674400217e0 0.551788637708907137365849719809e0
-0.539659842497130431401969217348e0 0.143676970941755865170960791718e-1
-0.501126537103081880337483438997e0 -0.705255766609239008882070903522e-1
0.659259527046605249921406610519e-1 0.383793358308859679258295420628e0
0.488966287629541943002774660420e0 -0.532483382622049620690297203371e0
0.101161140428454316181701680696e0 -0.224010212995561904621032849815e-1
0.657918191409816065717934470098e0 0.148920742151890189720471676745e1
0.216659604487569006830668567910e1 -0.237946003277848456715391808925e1
0.278033443454820708710559856082e0 -0.100371426354750530885122550001e1
0.209336092344572182099975857753e0 0.840441091862805397534935253953e0
-0.163916288875667530801294862203e0 -0.129012475616793753400386399296e1
0.291804178792490942018036746620e1 -0.302187000402102327441001905079e1
-0.128898517399293077260756506129e0 0.938264574145088572039536828147e0
-0.160941242057157297878390463791e0 0.181487354476715674498584877967e0
Paths with the same endpoint, to the prescribed tolerance:  
Multiplicity: 1
-------------------------
At tol=1.000000000000e-10, there appears to be a unique solution.


*************** input file needed to reproduce this run ***************

CONFIG

ParameterHomotopy: 2;
CoeffBound: 6.624383000000e+00;
RandomSeed: 1417631002;

END;

INPUT

function f1,f2,f3,f4,f5,f6,f7,f8,f9,f10,f11,f12,f13,f14,f15,f16,f17,f18,f19,f20,f21,f22,f23,f24,f25,f26,f27,f28,f29,f30,f31,f32;
variable_group a111,a112,a113,a114,a115,a121,a122,a123,a124,a125,a221,a222,a223,a224,a225,a321,a322,a323,a324,a325,a421,a422,a423,a424,a425,a521,a522,a523,a524,a525,A,B;
constant R1,R2,R3,R4,R5,R6,R7,R8,R9,R10,R11,R12,R13,R14,R15,R16,R17,R18,R19,R20,R21,R22,R23,R24,R25,R26,R27,R28,R29,R30,R31,R32;
constant S1,S2,S3,S4,S5,S6,S7,S8,S9,S10,S11,S12,S13,S14,S15,S16,S17,S18,S19,S20,S21,S22,S23,S24,S25,S26,S27,S28,S29,S30,S31,S32;
constant T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13,T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24,T25,T26,T27,T28,T29,T30,T31,T32;
parameter P1,P2,P3,P4,P5,P6,P7,P8,P9,P10,P11,P12,P13,P14,P15,P16,P17,P18,P19,P20,P21,P22,P23,P24,P25,P26,P27,P28,P29,P30,P31,P32;
R1=0.612857442649527+I*0.790193492120178;
R2=-0.669931537284537+I*0.742422881753773;
R3=0.312414293394006+I*-0.949945950716736;
R4=-0.978327005928273+I*0.207065857812001;
R5=0.701425521538012+I*0.712742757055537;
R6=-0.588326356252564+I*0.808623582724732;
R7=0.999488741641763+I*-0.0319727279312565;
R8=0.642520654678711+I*-0.766268365725247;
R9=-0.184946869169423+I*0.982748521028868;
R10=0.536618043531316+I*0.8438252635212;
R11=0.318024440677674+I*-0.948082514938258;
R12=0.626810728536961+I*0.77917155401809;
R13=0.56985569405307+I*0.821744782736888;
R14=0.914210076785685+I*-0.405240589654481;
R15=0.427466962966446+I*-0.904030970471832;
R16=0.40282466953766+I*-0.915277163274533;
R17=-0.441132731217836+I*-0.897441871904968;
R18=-0.779769296059636+I*0.626066965206327;
R19=0.729072696753179+I*-0.684436266462442;
R20=0.695171019668752+I*-0.718844387480842;
R21=-0.459380161698167+I*-0.888239757632007;
R22=0.668737713881471+I*0.743498399482194;
R23=-0.999466165089807+I*-0.032670856136222;
R24=-0.34857474063187+I*0.937280987854456;
R25=0.635025374587385+I*0.772491277381274;
R26=-0.779980017028727+I*0.625804420754494;
R27=0.41768199705475+I*-0.908593280481622;
R28=-0.999990781765282+I*-0.00429376110884451;
R29=0.94468579013282+I*-0.327976764300657;
R30=0.294992145661207+I*-0.95549967765468;
R31=0.716114803848101+I*-0.697982512466893;
R32=0.029910008436086+I*0.999552595612334;
S1=0.648134911847741+I*0.761525532102582;
S2=0.129553907279961+I*-0.991572380166216;
S3=-0.822526507919616+I*-0.568726774268244;
S4=0.811081001466071+I*-0.584933850158114;
S5=0.774762643408976+I*-0.63225220156037;
S6=0.944013244616841+I*-0.329907553699495;
S7=-0.773112535319663+I*-0.634268876527615;
S8=0.974516877267904+I*-0.224314190188701;
S9=-0.409143184494133+I*0.912470193804707;
S10=0.863839649600289+I*0.503766870465347;
S11=0.889630788301777+I*-0.456680479663362;
S12=0.711894271331937+I*0.702286655465395;
S13=-0.869790268529335+I*0.493421613604093;
S14=-0.689089536897075+I*-0.724676210551288;
S15=0.109654122902745+I*0.993969805039584;
S16=0.760913404484618+I*-0.648853443294885;
S17=0.913707726198835+I*-0.406371986097166;
S18=-0.948579441802394+I*-0.31653916438548;
S19=-0.754019434781248+I*0.656852108143201;
S20=-0.988770242324989+I*0.149443661265987;
S21=-0.956496116538088+I*0.291745058308717;
S22=-0.838426752222678+I*0.545014294452294;
S23=0.60634045569447+I*0.795205163330962;
S24=-0.118008974357052+I*-0.993012528607367;
S25=-0.54833169101778+I*0.836260938120143;
S26=-0.729619544786648+I*0.683853288260958;
S27=0.0770525488094726+I*0.997027033094872;
S28=-0.990892890275289+I*-0.1346524414999;
S29=-0.648350389469609+I*0.761342086367624;
S30=-0.874376551928686+I*0.485248024660896;
S31=0.652306038099719+I*0.75795569307094;
S32=-0.97213086971522+I*-0.234438845217106;
T1=-0.624813736840487+I*0.780773843219294;
T2=-0.164737623473247+I*0.986337424724616;
T3=-0.802919134504919+I*-0.596087966197835;
T4=-0.697724511544508+I*-0.716366181495175;
T5=0.977491943413811+I*0.210972748384928;
T6=0.139068761942617+I*-0.990282727028876;
T7=0.9451084398081+I*0.326756846911428;
T8=-0.996072132269568+I*0.0885455098576754;
T9=-0.225597010991023+I*-0.974220708377684;
T10=-0.568182639236192+I*-0.822902478104541;
T11=-0.772246356467675+I*-0.635323197217291;
T12=-0.180686163581727+I*-0.983540802554788;
T13=0.671178686133243+I*0.741295603170863;
T14=-0.647675178983762+I*-0.761916571895081;
T15=-0.375897271552685+I*0.926661341180934;
T16=-0.318758909025869+I*-0.94783582856771;
T17=0.930568152960479+I*-0.366118713938147;
T18=-0.93725388578904+I*-0.348647606579115;
T19=-0.738875449167122+I*-0.673842022003737;
T20=0.695933475138104+I*0.718106258280905;
T21=0.168403083026478+I*-0.985718216138455;
T22=-0.874860826030162+I*-0.484374374918639;
T23=0.55247100241512+I*-0.833532117851755;
T24=-0.809861149497681+I*-0.586621614445202;
T25=0.541145493497703+I*0.840928983248364;
T26=0.949014911730694+I*-0.315231180743249;
T27=0.224886764608233+I*-0.974384905006251;
T28=0.618290634290298+I*-0.785949547712129;
T29=0.508243759490851+I*-0.861213261009494;
T30=-0.723132702131592+I*0.690709124818735;
T31=0.556042895159753+I*-0.831153595156972;
T32=0.841464643468359+I*0.540312181791848;
f1=a111+a112+a113+a114+a115-R1*A-S1*B-T1-P1;
f2=a111*a521+a112*a522+a113*a523+a114*a524+a115*a525-R2*A-S2*B-T2-P2;
f3=a111*a421+a112*a422+a113*a423+a114*a424+a115*a425-R3*A-S3*B-T3-P3;
f4=a111*a421*a521+a112*a422*a522+a113*a423*a523+a114*a424*a524+a115*a425*a525-R4*A-S4*B-T4-P4;
f5=a111*a321+a112*a322+a113*a323+a114*a324+a115*a325-R5*A-S5*B-T5-P5;
f6=a111*a321*a521+a112*a322*a522+a113*a323*a523+a114*a324*a524+a115*a325*a525-R6*A-S6*B-T6-P6;
f7=a111*a321*a421+a112*a322*a422+a113*a323*a423+a114*a324*a424+a115*a325*a425-R7*A-S7*B-T7-P7;
f8=a111*a321*a421*a521+a112*a322*a422*a522+a113*a323*a423*a523+a114*a324*a424*a524+a115*a325*a425*a525-R8*A-S8*B-T8-P8;
f9=a111*a221+a112*a222+a113*a223+a114*a224+a115*a225-R9*A-S9*B-T9-P9;
f10=a111*a221*a521+a112*a222*a522+a113*a223*a523+a114*a224*a524+a115*a225*a525-R10*A-S10*B-T10-P10;
f11=a111*a221*a421+a112*a222*a422+a113*a223*a423+a114*a224*a424+a115*a225*a425-R11*A-S11*B-T11-P11;
f12=a111*a221*a421*a521+a112*a222*a422*a522+a113*a223*a423*a523+a114*a224*a424*a524+a115*a225*a425*a525-R12*A-S12*B-T12-P12;
f13=a111*a221*a321+a112*a222*a322+a113*a223*a323+a114*a224*a324+a115*a225*a325-R13*A-S13*B-T13-P13;
f14=a111*a221*a321*a521+a112*a222*a322*a522+a113*a223*a323*a523+a114*a224*a324*a524+a115*a225*a325*a525-R14*A-S14*B-T14-P14;
f15=a111*a221*a321*a421+a112*a222*a322*a422+a113*a223*a323*a423+a114*a224*a324*a424+a115*a225*a325*a425-R15*A-S15*B-T15-P15;
f16=a111*a221*a321*a421*a521+a112*a222*a322*a422*a522+a113*a223*a323*a423*a523+a114*a224*a324*a424*a524+a115*a225*a325*a425*a525-R16*A-S16*B-T16-P16;
f17=a121+a122+a123+a124+a125-R17*A-S17*B-T17-P17;
f18=a121*a521+a122*a522+a123*a523+a124*a524+a125*a525-R18*A-S18*B-T18-P18;
f19=a121*a421+a122*a422+a123*a423+a124*a424+a125*a425-R19*A-S19*B-T19-P19;
f20=a121*a421*a521+a122*a422*a522+a123*a423*a523+a124*a424*a524+a125*a425*a525-R20*A-S20*B-T20-P20;
f21=a121*a321+a122*a322+a123*a323+a124*a324+a125*a325-R21*A-S21*B-T21-P21;
f22=a121*a321*a521+a122*a322*a522+a123*a323*a523+a124*a324*a524+a125*a325*a525-R22*A-S22*B-T22-P22;
f23=a121*a321*a421+a122*a322*a422+a123*a323*a423+a124*a324*a424+a125*a325*a425-R23*A-S23*B-T23-P23;
f24=a121*a321*a421*a521+a122*a322*a422*a522+a123*a323*a423*a523+a124*a324*a424*a524+a125*a325*a425*a525-R24*A-S24*B-T24-P24;
f25=a121*a221+a122*a222+a123*a223+a124*a224+a125*a225-R25*A-S25*B-T25-P25;
f26=a121*a221*a521+a122*a222*a522+a123*a223*a523+a124*a224*a524+a125*a225*a525-R26*A-S26*B-T26-P26;
f27=a121*a221*a421+a122*a222*a422+a123*a223*a423+a124*a224*a424+a125*a225*a425-R27*A-S27*B-T27-P27;
f28=a121*a221*a421*a521+a122*a222*a422*a522+a123*a223*a423*a523+a124*a224*a424*a524+a125*a225*a425*a525-R28*A-S28*B-T28-P28;
f29=a121*a221*a321+a122*a222*a322+a123*a223*a323+a124*a224*a324+a125*a225*a325-R29*A-S29*B-T29-P29;
f30=a121*a221*a321*a521+a122*a222*a322*a522+a123*a223*a323*a523+a124*a224*a324*a524+a125*a225*a325*a525-R30*A-S30*B-T30-P30;
f31=a121*a221*a321*a421+a122*a222*a322*a422+a123*a223*a323*a423+a124*a224*a324*a424+a125*a225*a325*a425-R31*A-S31*B-T31-P31;
f32=a121*a221*a321*a421*a521+a122*a222*a322*a422*a522+a123*a223*a323*a423*a523+a124*a224*a324*a424*a524+a125*a225*a325*a425*a525-R32*A-S32*B-T32-P32;

END;


*************** version information ***************
Bertini(TM) v1.4
GMP v5.0.5, MPFR v3.1.1

Authors:
D.J. Bates, J.D. Hauenstein,
A.J. Sommese, C.W. Wampler



==> anc/BertiniScripts/Solve/midpath_data <==
0
0.418031657619442832664747610791e-3 -0.120477915703410406930289155417e-1
-0.182084351849457275638074821810e-2 0.168184303069930052761033656090e-1
0.828456824206418233012760889692e-2 0.440469622004141520842940206874e-2
0.327262629430864793050401491094e-2 -0.148853839282474343026430254654e-2
-0.358096246187445841545218876335e-4 -0.521381862187107612806725793378e-3
-0.425215288183873986324622284971e-4 -0.107699099613535774126157770247e-3
0.475020405273913561909466283608e-2 0.933637758100129395542101850817e-2
-0.439620731800544946732453362983e-3 -0.993528060524541302882856570474e-2
-0.175727632656839721543154793507e-2 0.251501706190350702973092356841e-3
-0.326393875876315626085051447701e-2 -0.198842170661446981248870872565e-1
0.154894571787745139293262311439e-3 0.775825754268788545110808286045e-4
0.955612036577032161307755658245e-2 -0.488700836412569879721604627284e-2
0.157849882883384064572830342109e-1 0.499646222920700240613926335364e-2
0.824543418015581093232592780943e-3 -0.616811487484931038999574233780e-2
0.469226937074384054053730033261e-3 -0.408185363506473396937893195277e-2
-0.944790904218902899434357638039e-2 -0.680706849014641274308958143034e-3
0.156338423965834607850692362255e-3 0.869962712803928499023255875861e-2
0.308000009286260183851597261469e-2 -0.209733386651454147175890116251e-2
0.415751157404788136906124972765e-1 -0.812538265288178438816950334279e-2
-0.888173322732083496073273079766e-2 -0.861482710452800289646144214143e-3
0.341914368507043938157022536799e-2 0.375274316372499894557716577989e-2
0.777449908320471219299525818586e-3 -0.648346533623639984797162868043e-2
-0.839765924421130766596751156586e-2 0.544580844412131199249710980282e-2
-0.106562237881836051315977648149e-1 -0.788159036383899936169318423414e-2
0.298850140240416802787261394642e-2 -0.603116506398600767400619383271e-2
-0.162958436083995979056972700756e-1 -0.243397516862800091741668997485e-1
-0.690641871621291355262380183479e-2 -0.103936383701735793385743989030e-1
-0.531599516836412715748113753886e-2 0.603902889511639444714204738118e-2
0.195982324902847059268485874848e-1 -0.573033655694286631412449362451e-2
-0.200065664204523680010294663518e-1 -0.144539802732321646249068690586e-2
-0.360613980906810044566520502719e0 -0.860538297883142430852420175949e0
0.915727889790167973291473943731e-2 0.266625569334133960638385056664e-2
0.345314231605353018209955801956e-2 0.393627305667306381186869166395e-2



==> anc/BertiniScripts/Solve/nonsingular_solutions <==
1                                                

-0.222807779436822922915442172740e0 0.214098293579190679052487664684e-1
-0.163759326327077220842667556178e1 -0.275924722994729394635781921680e0
-0.526004259871955119917011344074e0 0.367067713663220004589628418644e0
0.759561679346995302416213936433e0 0.125031725045440876750845385723e1
-0.608959816400899952847944614186e-1 -0.113861143914760206873625716150e0
-0.608993076899920190983943181643e-1 -0.433782566513792125691805511291e-1
-0.668556208002269144614104653698e0 0.203094553303693757285822822733e1
0.372451097214736174268174165232e0 0.110180834802828638643986678571e0
0.183496271442009527008424039438e1 -0.249460833556513722896688547477e1
0.278207248169636392168477182055e0 -0.362503668458892302511440633807e-1
-0.124422566864063817716498784083e1 0.979155900009849983923575024667e0
0.165188716984126194887556369724e0 0.866496409499318062841646439450e0
0.555951527080081660459571212790e0 0.399618638803199689194540831051e0
-0.168174207242552707117804581784e0 0.573654295383620895810578912438e0
0.637771110347763358082373395863e0 -0.110203337584354680583395346729e1
-0.138829197959852107842511607194e1 0.128515322672431661950828755908e0
-0.137420826483356732806017791315e0 0.989568226702077859725885530904e0
0.179903729352905727685474977355e1 -0.172052437354995193501760763868e1
0.492257715326560506506674400217e0 0.551788637708907137365849719809e0
-0.539659842497130431401969217348e0 0.143676970941755865170960791718e-1
-0.501126537103081880337483438997e0 -0.705255766609239008882070903522e-1
0.659259527046605249921406610519e-1 0.383793358308859679258295420628e0
0.488966287629541943002774660420e0 -0.532483382622049620690297203371e0
0.101161140428454316181701680696e0 -0.224010212995561904621032849815e-1
0.657918191409816065717934470098e0 0.148920742151890189720471676745e1
0.216659604487569006830668567910e1 -0.237946003277848456715391808925e1
0.278033443454820708710559856082e0 -0.100371426354750530885122550001e1
0.209336092344572182099975857753e0 0.840441091862805397534935253953e0
-0.163916288875667530801294862203e0 -0.129012475616793753400386399296e1
0.291804178792490942018036746620e1 -0.302187000402102327441001905079e1
-0.128898517399293077260756506129e0 0.938264574145088572039536828147e0
-0.160941242057157297878390463791e0 0.181487354476715674498584877967e0



==> anc/BertiniScripts/Solve/output <==

Path number 0:
Starting with:
time: <1.0000000000e+00 0.0000000000e+00>
Point: <-1.820894765835880e-01 7.593127707395522e-04> <3.747000588273987e-02 1.781941432750142e-01> <4.898264212087365e-02 1.753791743886008e-01> <-1.134656775618549e-01 -1.424173235733560e-01> <-1.339733062589504e-01 -1.233219657985322e-01> <-1.388603005954801e-01 1.177920666127467e-01> <-1.811668586682689e-01 -1.832275521422222e-02> <5.790056242025461e-02 -1.726403165827352e-01> <-1.805906561154502e-01 -2.332742939459909e-02> <-1.488625271243923e-01 -1.048670685034553e-01> <1.509971952347772e-01 1.017693523100126e-01> <2.028656284238374e-02 1.809574795536533e-01> <-1.357520003265496e-01 1.213612312301970e-01> <1.170712204489366e-01 1.394685748868371e-01> <1.773911984089586e-01 4.110373176978361e-02> <7.349913118653123e-02 -1.665984146178886e-01> <4.010868040431936e-02 1.776188272526113e-01> <-1.180202957899613e-01 -1.386663759532889e-01> <2.902639191767818e-02 1.797626841438739e-01> <1.706350315447270e-01 6.356760218931382e-02> <-6.678667194259529e-02 1.694009872733951e-01> <-8.039666058149537e-02 -1.633815503834894e-01> <1.077168609981873e-01 1.468135957432623e-01> <1.364380897175891e-01 1.205893930351419e-01> <1.810413479057384e-01 -1.952394393667018e-02> <1.583653957351490e-01 8.987522167994054e-02> <-9.745052727632747e-02 1.538198581846135e-01> <-1.607759239767961e-01 -8.548834018611151e-02> <2.538926275382003e-02 -1.803123383886591e-01> <1.800134600319976e-01 2.742823810741753e-02> <-1.812428103120844e-01 -1.755556175537002e-02> <-1.353757186112389e-02 1.815871366217159e-01> <1.547420879063978e-02 -1.814323645347559e-01> 
H(Point, time):
     <1.665334536937735e-16 -1.665334536937735e-16> <2.775557561562891e-17 5.551115123125783e-17> <4.510281037539698e-17 -1.040834085586084e-17> <-1.192622389734055e-17 -1.734723475976807e-18> <-1.387778780781446e-17 5.551115123125783e-17> <1.214306433183765e-17 6.071532165918825e-18> <-2.775557561562891e-17 0.000000000000000e+00> <4.770489558936220e-18 2.168404344971009e-18> <-6.938893903907228e-18 2.168404344971009e-17> <4.336808689942018e-18 1.040834085586084e-17> <-6.938893903907228e-18 -1.734723475976807e-18> <2.168404344971009e-18 3.035766082959412e-18> <7.372574772901430e-18 1.387778780781446e-17> <-4.336808689942018e-18 3.144186300207963e-18> <3.361026734705064e-18 -1.463672932855431e-18> <-8.673617379884035e-19 6.505213034913027e-19> <5.551115123125783e-17 6.938893903907228e-17> <4.163336342344337e-17 -1.084202172485504e-18> <-5.551115123125783e-17 0.000000000000000e+00> <2.428612866367530e-17 1.734723475976807e-17> <4.857225732735060e-17 5.204170427930421e-17> <-9.540979117872439e-18 1.040834085586084e-17> <2.081668171172169e-17 3.469446951953614e-18> <-9.757819552369540e-19 4.119968255444917e-18> <-3.469446951953614e-18 7.632783294297951e-17> <6.505213034913027e-18 1.734723475976807e-18> <6.938893903907228e-18 3.469446951953614e-18> <3.035766082959412e-18 4.770489558936220e-18> <-1.214306433183765e-17 6.938893903907228e-18> <2.303929616531697e-18 2.276824562219559e-18> <-4.336808689942018e-19 1.382357769919018e-18> <-3.252606517456513e-19 1.192622389734055e-18> <5.273559366969494e-16 2.775557561562891e-17> 


NOTE: Criterion B has been violated.
NOTE: Criterion B has been violated.
Increase Prec (newton/criterion): 52 to 64 (59)
Decrease Prec (success): 64 to 52 (131)
NOTE: Criterion B has been violated.
Increase Prec (newton/criterion): 52 to 64 (225)
NOTE: Criterion B has been violated.
Increase Prec (newton/criterion): 64 to 96 (227)
numSteps = 277
numSteps = 92
numSteps = 7
numSteps = 2
numSteps = 1
numSteps = 1
numSteps = 1

Ending with
time: <0.0000000000e0 0.0000000000e0>
Point: <0.895845784557157e-1 -0.919032314763937e-1> <-0.179925084941509e-1 0.223947454661616e-1> <-0.172061475859476e0 0.125781512743564e0> <-0.133871608302383e-1 0.812250976458043e-1> <0.182953208542856e0 0.422029709802424e-1> <-0.159195479102396e-1 -0.460366508343796e-2> <-0.944224076972698e-2 0.171082033512781e-2> <0.126758131370806e0 0.243383875382645e0> <0.434918493044976e-1 -0.243589557612525e-1> <-0.648782060531040e-1 -0.392117439247619e0> <0.215915531952596e-1 -0.288156189596986e-1> <-0.214758406988707e-1 0.202065628178761e0> <0.944321816723433e-1 0.624433386841070e-1> <0.865309274594923e-1 -0.152940745826638e-1> <0.376548680331202e-1 0.668463313278236e-1> <-0.441459723631229e-1 -0.157338421402321e0> <-0.112558578317957e0 0.139101510164574e0> <0.786337309887379e-1 0.101279470468253e0> <0.304424780377373e-2 -0.319469791549122e0> <0.948098588165092e-1 0.419167774810846e-2> <-0.470247617077546e-1 0.508836075110891e-1> <-0.513747379762272e-1 0.397371440828330e-1> <0.411777985301001e-1 0.283231581264844e-1> <-0.513310481409860e-2 -0.926398812830406e-1> <0.700375187558180e-2 -0.113038217553105e-1> <0.195802298212010e0 0.729452112522275e-1> <-0.245864728172589e-1 -0.412280101816734e0> <-0.673370754704732e-1 -0.115469491101900e0> <0.959925377959957e-1 0.560518975802839e-1> <-0.133251005740480e0 -0.100510845797296e0> <-0.163080749836990e-1 -0.538890420351648e0> <0.746822269989736e-1 0.959002266362305e-1> <0.226142102268218e-2 0.310494883687168e-1> 
De-hom point: <-0.222807779436823e0 0.214098293579191e-1> <-0.163759326327077e1 -0.275924722994729e0> <-0.526004259871955e0 0.367067713663220e0> <0.759561679346995e0 0.125031725045441e1> <-0.608959816400900e-1 -0.113861143914760e0> <-0.608993076899920e-1 -0.433782566513792e-1> <-0.668556208002269e0 0.203094553303694e1> <0.372451097214736e0 0.110180834802829e0> <0.183496271442010e1 -0.249460833556514e1> <0.278207248169636e0 -0.362503668458892e-1> <-0.124422566864064e1 0.979155900009850e0> <0.165188716984126e0 0.866496409499318e0> <0.555951527080082e0 0.399618638803200e0> <-0.168174207242553e0 0.573654295383621e0> <0.637771110347763e0 -0.110203337584355e1> <-0.138829197959852e1 0.128515322672432e0> <-0.137420826483357e0 0.989568226702078e0> <0.179903729352906e1 -0.172052437354995e1> <0.492257715326561e0 0.551788637708907e0> <-0.539659842497130e0 0.143676970941756e-1> <-0.501126537103082e0 -0.705255766609239e-1> <0.659259527046605e-1 0.383793358308860e0> <0.488966287629542e0 -0.532483382622050e0> <0.101161140428454e0 -0.224010212995562e-1> <0.657918191409816e0 0.148920742151890e1> <0.216659604487569e1 -0.237946003277848e1> <0.278033443454821e0 -0.100371426354751e1> <0.209336092344572e0 0.840441091862805e0> <-0.163916288875668e0 -0.129012475616794e1> <0.291804178792491e1 -0.302187000402102e1> <-0.128898517399293e0 0.938264574145089e0> <-0.160941242057157e0 0.181487354476716e0> 
Orig f(Point, time):
     <-0.114148436357107e-17 -0.680863745628809e-18> <0.719191913552014e-18 -0.580315930482682e-18> <0.557168839983658e-18 -0.137083602683155e-18> <-0.692403307712343e-19 -0.377086278971164e-19> <0.101088903201652e-17 0.176694588481497e-17> <0.161246897004298e-18 -0.206356695639011e-18> <0.838965348017692e-19 0.325965929106356e-19> <0.918670686725645e-20 -0.194306988145476e-19> <0.590683588348547e-18 -0.119113575837875e-17> <-0.221674931855934e-18 -0.571038469072469e-19> <0.727140760097100e-19 0.480922671562349e-19> <0.136903447205942e-19 -0.160118889927977e-19> <0.115388768225701e-18 0.208919666807986e-18> <0.470037957719584e-19 -0.307536163490813e-19> <-0.551138531247289e-20 0.863979530158736e-20> <0.382165222940650e-21 0.107153662463032e-20> <-0.830806331768695e-19 -0.598729480274259e-18> <-0.123814799118556e-17 -0.699532044773099e-18> <-0.204506745946458e-18 -0.140383935331814e-17> <-0.235179518989558e-18 0.116162277427274e-18> <0.253156549296409e-17 -0.164607885532353e-17> <-0.521563723345027e-18 -0.262291721723300e-18> <0.117517648819836e-18 -0.915690684295898e-19> <-0.225142801447626e-19 -0.149051793977432e-19> <-0.111929782968512e-17 -0.858435107413139e-18> <-0.102610780465714e-18 0.393513514190913e-19> <0.156904144082419e-19 -0.116575955686168e-18> <-0.121487906454085e-19 0.545054810377887e-20> <0.247300778101431e-18 -0.807146690091870e-19> <-0.172098310042526e-19 -0.409794297521475e-19> <0.159064244896956e-19 0.177522472534920e-20> <-0.210795420085910e-20 -0.243875159834913e-20> 
||H(Point, time)||: 3.01966876380668e-18

_____________________________________________________
Number of failures:  0
Number of successes:  1
Number of paths:  1
Parse Time = 0.049293s
Track Time = 11.911929s


==> anc/BertiniScripts/Solve/raw_data <==
33
0
0
96
0.895845784557156630275213073001e-1 -0.919032314763936868628433082905e-1
-0.179925084941509288239237334859e-1 0.223947454661615917360195869207e-1
-0.172061475859476351188644309589e0 0.125781512743563738962864640243e0
-0.133871608302383077695959619346e-1 0.812250976458043352136782092663e-1
0.182953208542855672669795977340e0 0.422029709802424452046032133183e-1
-0.159195479102396445003237011067e-1 -0.460366508343795689005156514315e-2
-0.944224076972697609333603768749e-2 0.171082033512780777034254862951e-2
0.126758131370806395628463238359e0 0.243383875382645347564444725512e0
0.434918493044975682097493804336e-1 -0.243589557612524576217308159449e-1
-0.648782060531039850360736444371e-1 -0.392117439247619001232134857528e0
0.215915531952596039245167136790e-1 -0.288156189596986348919241077363e-1
-0.214758406988706957253715366398e-1 0.202065628178760566789911220662e0
0.944321816723433049994386578386e-1 0.624433386841069507792819475216e-1
0.865309274594923277860136407950e-1 -0.152940745826637558962077131149e-1
0.376548680331201812990424761398e-1 0.668463313278235987279435400610e-1
-0.441459723631229468302809752343e-1 -0.157338421402320522039242517550e0
-0.112558578317956607447080443177e0 0.139101510164573772682493946995e0
0.786337309887379256567637401415e-1 0.101279470468252982979814680958e0
0.304424780377372754102809684653e-2 -0.319469791549122476861234748770e0
0.948098588165092331773774570655e-1 0.419167774810845907061501106862e-2
-0.470247617077546109683468407142e-1 0.508836075110890676767814860212e-1
-0.513747379762271822864722999245e-1 0.397371440828329967763016414131e-1
0.411777985301000944198957099277e-1 0.283231581264844341009981503468e-1
-0.513310481409860256187303330018e-2 -0.926398812830405546547928150135e-1
0.700375187558179739448223597271e-2 -0.113038217553104538328111756911e-1
0.195802298212010248087194819525e0 0.729452112522274785524330779810e-1
-0.245864728172588664318297790366e-1 -0.412280101816733502305910505840e0
-0.673370754704732281579652451836e-1 -0.115469491101899560003752546360e0
0.959925377959957207436180573438e-1 0.560518975802838831749222025813e-1
-0.133251005740479917566119523006e0 -0.100510845797295751202602578194e0
-0.163080749836989690589940614858e-1 -0.538890420351647812497921948909e0
0.746822269989736211367744433822e-1 0.959002266362305238517482090151e-1
0.226142102268218143030444561493e-2 0.310494883687168486245563490675e-1
3.01966876380668e-18
1.329614321353471e+05
1.94986127002641e-28
2.44140625000000e-5
1.66240394561715e-13
1.073730468749994e-01
1
1
-1

2 0
1 33
6964720188430393437330423037231902027522949566176655691198991818396543282959596890926594589099659065420812225558786561763880014018046523583336417451562766926269316413954404707558424301553668242450378680534472456135186937640013084886594802547526581553657917060805914547660791514463146775616662946780978094841191/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 786133258441553046386574695191751268578532877239825866944149571723484160897596627701177840284759703241527368019501920054927040389716993635445397968979081675590105740926743113135789694954233235822527703876339031060368126588570983305087907461459426505150420901415839525963937106774494775675500798808865828938267/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-1221939274693957761954804619637508492901587871676918362494541210055475979803172116758314034456988847598113869411703052255339309943652747081962025323446297834508217650935972999288190871534691945201144966557202938211162428414684486572818900064618366264474943370660068714345391151723167067081855857461894280484281/12500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -3108780934322444012928295048030413938080023922562475092803666681713554131078985165804971283315665398676986853568826562262121474291676737508446240739469335259252252885804816702867774842253913084935772594491604528424441191250701516682292467243620933438408026802389645488214442458164307587603533668455926098881627/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-439693238441109954748605602787165447728511227632363799886205255990327472449794937215216818893949060741006747848731867049893230384413189798704435491878633549596815163967332332291934989956842953052034775933255567531453367287018021589569773767755355474155992384137824374413357663374867528142324920979110836183121/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 48722647908880374963024799719521047577900493874674087788397085665850480043546099627643600661957160022148781488115337508492680308908590938761290271121678876160732208991164501404883063688946751313259365353345970246678072091570425356249188200803442419515783837400975296058610289467732402215326768116431799413339/312500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
7159573401087368808194593534242406267819282743900789054123079423132730082417151465262926102297512472264999234361543070184345737871189472831896945473838652206306498913810521743235040837723619499635143543267031430869405923577856352619430773183572294010742662285394020101633938401985775295577082417360111969423819/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -539012226827354922443007028154409039702690116055142660476575546074599394028523979427821525213546225077417671274599659874917480815225086163469924038293912955507238758628652004976036888125892523547005280047390605012209841476069412464310516065645262866100321356705967418603275634006038610242338747445485776670693/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
741889498534687514679511736860742325120422959133377852096583754995221870376645905160318206693326075796711004643977749225274045483484635576242685134025253629823912871398185408188876002719185405595284590683342448918828136237606702464609240624678631489809366709328284108601241536881875381630769347240264737745081/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 2602395052139594937639432591254348648756901961580934650393658228897779179006525909576760775199138982200617086446235418637486888970412718364673703447949661163534796848874080981373532456110333095275759455592198027352491667227058663353116735404580108360977496150473524590858276363030636094614488111101479646538971/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-5926947115589955420215541317379272769251377070512459696886986561185447321464441152035752664276123886896388936431461503106215511276722154894686971390396522058874129333926090804705290690549005884191677313584691592479413992498571939453844860056741030051934357037214934682921049219317522342498239129185486681275729/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 2303909250598908360509128756596088643406191960592370213844223701891203404277444163511212970436923092337932772002535968260731453689369439336960474489795022403356656396437971763457224121012091305999970383361180235363412820103987137835199313500051364406649373631008290230827385540691581839919250401505210267897281/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
1315120135402390208830469791680819959364422099222829555961907537678154539872708084869165203905515419279258812171970589458622841193397016939615331618889354180375646782233302871158408357708110125936287192063464789831420483077208290615874558390617020568447826596378626318034061257714223586360882527999521110232209/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 3060899901631154654463150540052949300143801418327135705975253117942470457548316102482729821042480776418856573642275241594669934335781907204083865986119387270657955903417212721093142887017548713963608606606130951659851264722319955313047782914422735872273081378842737379684548502237213074427524775304488052463617/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4085606545009887843071791863688872667989173145315105040635195474804602594495859904082164799141267076870640745273529051271623029467362090306779928080282280492804238299062248933563317926016669236568124055405418237308576348506719789972297184034090532736189490012098412059770176228301795584492016422436125478310719/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -1341790622674294500578090222009910354523110324866919473594193852074075636953781014606765001241536180890244058793031355861799931031772036438762478102336935354772016222321076203730358563150301982250159281484790702635900171985627456463564903854541798672333669666341322665437286394765815140754204739514941164131881/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-3551896430322766759923060864351282076801231689043129286213379595657155154588918162175848900882631579332473713111949685397464302415458737138108807788324622866289090084603308260609640207040138708161006921511967780998015554096327455956908091337783968181972190651980555441732286343892859745354799257733182235277517/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 118050223476231323683550226309881153703139998690984028750946128520674257641326172140620229983993205319419113727958632662454653906280039149947679896060651049288065223680865977820523260180263433600422338859102973816384968321726833245567021871742793305418155107433572593504292130571069995619500431832358251103301/200000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-2204376866651866022503383508868319630889265468726621941464705284057242115417330158306423672080196137377238243929646004208043234644640345163203794907988420961639978249339990817892267867779837324580649477661797084441618789476751161438052271228622414980626147667618945765501568186728119374325516936979244828667019/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 9869454954122768853485843838897414460465075560412043811551591758534477619321118504314975868444581092055770138081792213080981013930838509608372081406065336032690346208715455376639487082334790929590304739267614164826003996673640035083796635293628700904269809186014368775989474687657963149307816801657793500203737/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
925725050640946909473302596352340423310795474454914173941942613089190460157217171471176029783123707775151138363702907069692740890024027866779469067172329503749371781230020979034912073174826905114370068798694775860576278565901522766103522279519970602017290333376180768965399355953496736665547750741394779725043/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 1635619156720973671956240703106323118085692545448698256603978136434822648072413733151159978999980596047105726544557586044971501609218743811295238430168057252746569471294761899748284415892615627634214624162054838786615546183318539082886056332376488443785563934054448028163280602025280499318680263498471022963447/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4494012956317714563138206434965801550583961879861432119824784443358545818266709144926564315792417374068756075354939184581281449885581974761782385646272656773435063980499138057319628726197296672378035684024018523066932383589907200637474088868636235214091806631070186480788130306205472170094215885722836582760059/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -3039724212160247468053670617044501594896455861008415942090592782943494313696587068120946387554863604477077758527559346724495621378095021458481578327148016660411186928635971650728650663854530994505184798183818223194177942125680310235070361411724280214056323337484307846248974428952784425047965735511947310988783/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4908195526681820137721747066082643344662679053120347843948151815567747286272927197759356477706308176747260914208393710693050922783818717462728693713485092620573323399361116556794412664237842214073571675888165890784514114847897701471763698144100297855587418398081613942804202189335991320004253220346573483320273/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -4206092236558861705020161246410992424953868118543221686138573357415782222592615311524472302037864496260918896523324969488894394772415776928911784636296803308382279457738833107804253312596869235391334945535015184606105346312039504453013811721416851690021201980899657040824392175956059230198584161584078905866197/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
6469394275712553026011923694200338681798628860265104892136818752792342524455560201518322582523291321478306194358195118570109719182030877780177290597982152116119142997324800557358704798697612781762766684245668742391462932359517666599247511400688923384195889283545163721645139730193330128853786580137359529940999/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -447262934764327375943775879855882946906030500192631954045430332235078168251715305841307702717999303860136414598937111834258477611668128954310204348143190309597379446000598106472289405467381176111379591822720683769743407388907087320395254863129542075457726891555414737224400386173460128828311273134782844872969/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-397593485657229643161572551153880696950986102777264745077134907454604146860760391583462508507650554596057006143758042890482056594550137184429870696329901377553257054747821821686388804387739177348557877574094786190612885191652361858480358634339870081007842549509543854801234025703788847639774781198036753404083/625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -5634918900523389476785046923038694457888280496242191722119718437867703983288299507475624080597142386859668876029354667352314378468922420576204363700388679778736096523143578514346828912786734416906904292599720711805365077714859232333917789625184643038799832129809030824877779465748819711254099036630406933529483/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-73428994496023068578249534627206101001850416962068079202283816118906087866771706704224560967924601443761172520706647853261363903563871535416114040061449576695111289066923576360665222866625035325123068054555935658045758544343699756891141345922806987676228325144204546129420605948037647206264184485018834431649/500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -1475283544133356765945270320600186453999573430135976328547995852410348363950428930905692390134211178013197947598040427136986428162847389359526257106233296639450208475884129712786781882514940725988547872764906661539153343987997664234992086237960511310431051419579428823444700928462193492084750846202138232755247/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
1120693612910585595622491057758879522276848481132306603799810953491087518569866877294795886545441368276379097097936747250564229360218138997349963367504941396469241975049679750758608095461564945135782948764570742270396843365471499767762862169354289433412269829965331394753170180587606414827343186267055803585091/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 4087849594272122735078371480134326961977952425021363996143344509504462585162412046664228920179386170212671042067177292790550373491396220928996819725283581183064719918340308273515057898588709694851572943872195286818887376948367011606032165403797935093099167937014065322058738970375872960883598799557440012091543/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-9126914634334134386455456508581437338995150635354402035150532005433108927581104483210056218018179057888254253984825325620455231185797121137374042778841851961232490808200063611706212172932529124624976192472685701955229600492772983772116388363277989294825098212233397394283939199545674073330756984191881528987847/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 1587161096986206331598071738836231361212875736067878030733886656123950443432922027795830087579167543447734296979889271143891658101711596616229772898224135518106388826216968614422954212014832482004149101573334648327737492482471225239287847894005043426868603221627247762353969948835249648648480030152895666624251/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
2844591987993659430204702257471372802185432779669959105725874174305680702670807184190326023418709945201367011611140264916295405827455401041122376467544083082901040343872788929010093767325597075278429574439106209569393599532803537953556494826941516646503536577033447982818984627362430878059325313945403133083289/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -1155316841515904234677285800695893297125591823261257110294183393379050783079560690091308182547007957072620464644120130767959727299676416355703270166276717683086600794528459351279203753604160943712533180142340612858079970007172355177776414146044579363676752469664556966366879165986296981246667917631710611194349/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
8351276837121793176172126785680291347205303930296573637142859082846375796301259122641159340039494992856287399974796803546036114033731939712674485655247896949400950302230815718818753011828654991233018628926822482200705667728599630103821918952379426762238035979246317571343809138883603444196393777170322100015761/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -6133354240626559045062655156282315973650958218776024319554265090796105997581601019372598200865798579879047310779750597853903126223222598769478052818575501216704548030059145831277106918286001139699025744314207714377430058619180467668925139891098863465510600291449419429479815767417332624617641046848991667992457/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4461883320695518509885090001990384009641694986462485159306270817870560310254335452414592352715038790395485750478395493528066284824936553421972258679698409592410795649004394311811439582235332598245821255467764378317756955204677664558862672160272027555432252786342835662349055271178321591321939302178091386974789/100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -7264925277593292958955402833959573461377024637645389405068149627551692798205381367972480748634168542461632194256076299535997696790175287371170724748607213036315599991702271925603016453501840078069118868484641623464927455658351979421277534151709262084847352700432646504557931690639036871440073788753824893878143/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-1010722565309380013696089309977773078000696407359221848812925727832984562413950993772127007816373447538724618914082838202656182891714602132130606416715120327697856582033192623411056628379445253131686274111564889281048882744357948789040010811315451390702714765439023031154223586155221966927435432584004607207623/1250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -11273711652410955171743926970097204195584060851816122621558655791706279628659603664409268101835263831397845680256556439983913544871355137062781215008126716573701291528332297298573709003336285758735368205326697065663031838937996933312265188110921707000259205694496828068124645982129822784224722355600620108711/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
1709569741266260331487033767542381781293128084768459985056868928035472108591850338929200708648975125609885308838999905515903629518052445071355631715735995615850274804065579117870797451909886209076353454207907416204038930787071263803611096171878464501431279721131824371011072031194089429635746950088835531315981/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -3101108630762321970639254744198351268203159503615644644385163828122208243614862868396183230072109526587445148717909166422452844071452582351827018684843541000764672308804764435425277255737696608323564699645465464808509498565633498274395873119852029877037704049006175414654520520905821558810543934982233243332907/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
1785328265937168349617433112594808971723542574461751452079074521400329099210342010788120389294361494251916456602939958060730547877999265079556602242531216464489985333207733386835173580707262220344128631019983245069210823930382014011921203449908317198593422824941858506120190286028045844040981376902360594297481/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 2343490135686975815957225531525658610948341676799441327327716252828446106129767289477706502199665996674149997715338431036363106416462062902563385293972622047313448469295517602938128834482929355100179956570019073373417961157281051630101577493936425364406590887024355120396199065326260997168785089328079718604131/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
1319169274112489816541187702044902597963643288715236903885005064309412151430091503734890200336432507987757624741574572212720162518207995756909661291475755574374643689645907514439902219887125728649989802255610426546442773692056190519245322849676055749782890620098148912390582511918788903745798132284438372313649/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -3725036345776897816519509790395301065360237755949044842413367824724578131968105378396391682285634099673746984487775584099298005398952777460665185532672950091087372670998010953334477856921426942504353902245223056896848159104592556507876370501892685958411296271203563875730464299710696752196910773763903997539661/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4014768863372743959136454458084113696888722560659965186945128215306898612517985958822211395442756016358852568762570133670789910776229104415504713262594949745443209202797215744245771561574859970867476183223698645892563029680964407420102973029434159926118835854899873023087636431488168003675757946748223682706921/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 5638731879501863015517453965136670175244906848072679228864525004303707956585220729668761844697480739195164795114559999459474666609656405342554854929139721946404146403377688176381013621517247345404141856576069196344037786472930142014080465429678557236225192717066153468171914914752227123849193509763771819439009/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-2208270017639707738075879780726155296154097970547197519097413727323160077496478045503878826683044157168274519272438062701218356470951925969349669773101876515324234199431356541023650697348456893036835114878031457013990535185438914470798402433741031202874168592417538071386141024777891613421641057667194606465511/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -348554772769154772857382330276358376109978257437933712167676271301377253498101774807275693881760835499117659745238282132969428953542611570458412098913752257076503290219545134501551986884907932666771369121942223654952335112406058397138443228852887195221693151731026008267774002989117005559499172853699740345429/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-506114518835179928284104651309315148260538707866880908404812217908959569789602900739036090354912929444397380270012809559209561821157645894863841067189961157765299337189299402717021552513920216941693965488708084756367132552819009876790359150398197665295280706790101872890758007766156042446792390721321246367741/1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -3321982690755044612230329537280253886242934060321260126506164622228107864886864169260685211070571396625446997765485064623093984492571792873207422302793360630457671561093602549764075187289008715387146979943772073994963168556400110561265633474275764397400596891700639010757419128188065301052738611161294770578787/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
5324408033955286176649632593341488708590874606089982470333495828020487534127488782040004700294512753709926679255077964772165426681073986755631239773835091865498213453801169582726829133265143695381506741643823586473776334817461211912264584764165393200337884847831254326420320104357774782807197171039881399852511/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 8756478534704651783049215222995630148171321239000063729479975567698989457344732767766873926084721680597960134374942157815566364299047348888984584303260040842371408219853408811510574117993178621269156693177709875956085995153891273010534625435512350859208756401515577723358483294977063302322817047599594966829633/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-276822638119506154563240782471312593577404610632620689876299718442360006846480229585037279029651007087926606282153510994720396191709245977385983692857005548593337923232707267605602009770072713499438374423605139689642227629352878362165913376211935658436975967755737735355267937217219950049143275835535963085429/2000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 4145509575057317478757259313342761984228376695795837664018122431441913227061966071370332123173144236339325857582893095293803599540610728055860784248341929714241061103997198810454386170107446421132242714969424265264566392884542469458415177384653736912936651898302081785441717178616004704164191598587078081099411/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-4297869111544735197691215916462104229866936143677886653287927295643552897474846049547876327169912173094157033295586084145744998860449332785978686648378662826650825370743374854471803835131978433672572416883134380975594875424808353438296087232509740579101062064805037298703625417392598691359845511149511967146779/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 9337096875428421165727543762929950042801337666104598178611546682770068819580256895778520151553272952323563112348857681518944839686344757503389147509616663844588709824332142704275312518609179895970079440751826149581139095779417627003570469237459189161299210220969420300006297966885119725330197778837172565210609/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
4244307836558457991095315407975455158274302772405211046809812925395602279302153382298657549548712133362052446820763137656898928002424992338027846308164989821553525430693568940843839561584532930389090695844096068957521006246615980970416707661648832571127377617689925692510946043370891946253209273824193753734443/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -4744644697897327516822977193334460807062722079161455610867013131336096388556567388210096415894100576870116622208622629213979574770415979935469066005593733684709219855117052726068162612030464174765460452646373091581585874804605799724237521090738177105456167243627321387620619524159955985104468553275767792007539/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
-5662800309827619674890408099411960160694505385986883237937189352540473885689663485127153288062518867485180855732756893856275452787212686028840925020073977582306358833713561091172900462998851433238142521156232180589288154270384394738416863584365805318173653227675989421942316590338908518307738917007677574086043/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 -45500146702806860833547156525818147204332520870844942041959263435733354660024148078154171559853435260004130583814159581426817970347896800164681332569742161936206467423091320145366584606214938078752030231214228767317394783341278034523533069797646900662335148661137879356341629653580451169050407011541645944407/50000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000

-1
-2283351525577918043297179749645220299940550134860276254358544391568650038675895335954238952240548534041826717308462183600761632117158552053907690310239468220981995863645991336972054845884891840959950539065958909443812943513061460088234491361820553016463508123760780038125315205427463813830614074820693533375369/10000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 1903607287342238678240610303680202240916300052693435135151376601402065625594252835924206975411236852678559128338218577777327998521279727197367473920377560641032534754143156980175062362311284530407939296532839136863635183563620748532999689861852521125280941638036783898658766792958880436014226012638163417256987/2500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0 0

0 0

0 0



==> anc/BertiniScripts/Solve/raw_solutions <==
1

0
-0.222807779436822922915442172740e0 0.214098293579190679052487664684e-1
-0.163759326327077220842667556178e1 -0.275924722994729394635781921680e0
-0.526004259871955119917011344074e0 0.367067713663220004589628418644e0
0.759561679346995302416213936433e0 0.125031725045440876750845385723e1
-0.608959816400899952847944614186e-1 -0.113861143914760206873625716150e0
-0.608993076899920190983943181643e-1 -0.433782566513792125691805511291e-1
-0.668556208002269144614104653698e0 0.203094553303693757285822822733e1
0.372451097214736174268174165232e0 0.110180834802828638643986678571e0
0.183496271442009527008424039438e1 -0.249460833556513722896688547477e1
0.278207248169636392168477182055e0 -0.362503668458892302511440633807e-1
-0.124422566864063817716498784083e1 0.979155900009849983923575024667e0
0.165188716984126194887556369724e0 0.866496409499318062841646439450e0
0.555951527080081660459571212790e0 0.399618638803199689194540831051e0
-0.168174207242552707117804581784e0 0.573654295383620895810578912438e0
0.637771110347763358082373395863e0 -0.110203337584354680583395346729e1
-0.138829197959852107842511607194e1 0.128515322672431661950828755908e0
-0.137420826483356732806017791315e0 0.989568226702077859725885530904e0
0.179903729352905727685474977355e1 -0.172052437354995193501760763868e1
0.492257715326560506506674400217e0 0.551788637708907137365849719809e0
-0.539659842497130431401969217348e0 0.143676970941755865170960791718e-1
-0.501126537103081880337483438997e0 -0.705255766609239008882070903522e-1
0.659259527046605249921406610519e-1 0.383793358308859679258295420628e0
0.488966287629541943002774660420e0 -0.532483382622049620690297203371e0
0.101161140428454316181701680696e0 -0.224010212995561904621032849815e-1
0.657918191409816065717934470098e0 0.148920742151890189720471676745e1
0.216659604487569006830668567910e1 -0.237946003277848456715391808925e1
0.278033443454820708710559856082e0 -0.100371426354750530885122550001e1
0.209336092344572182099975857753e0 0.840441091862805397534935253953e0
-0.163916288875667530801294862203e0 -0.129012475616793753400386399296e1
0.291804178792490942018036746620e1 -0.302187000402102327441001905079e1
-0.128898517399293077260756506129e0 0.938264574145088572039536828147e0
-0.160941242057157297878390463791e0 0.181487354476715674498584877967e0



==> anc/BertiniScripts/Solve/real_finite_solutions <==
0                                                



==> anc/BertiniScripts/Solve/singular_solutions <==
0                                                



==> anc/BertiniScripts/Solve/start <==
1

-0.201693687654061 -0.97944864916978
-0.2649822119374 -0.964253300412689
0.619859186982491 0.784713061133434
0.732918429645688 0.680316525953691
0.765277998370388 -0.643699918603547
0.994496262526361 0.104772056489786
-0.321926637303472 0.94676461710104
0.991217316023847 0.132243080781114
0.815108338652084 0.579308550135279
-0.826902256004368 -0.562345675732363
-0.107263918982558 -0.994230582754576
0.748289849866826 -0.663371917242721
-0.639727310732842 -0.768601956738678
-0.973239737132528 -0.229792110539522
-0.407451092312532 0.913227029480252
-0.216197698063259 -0.976349607134733
0.644957728029206 0.764218247005006
-0.155287887605463 -0.987869258537299
-0.935622395479328 -0.353002454775493
0.370652392409133 -0.928771664081859
0.437773643957699 0.899085222131917
-0.588187676712329 -0.80872446294381
-0.746516882840732 -0.665366473181326
-0.99467369913428 0.103073916441201
-0.867638657451757 -0.497195293717984
0.538692580991271 -0.842502405447583
0.880977041091127 0.473159014571553
-0.143559698200831 0.989641658911187
-0.987953612238451 -0.154750315233913
0.99493093598604 0.100560591774025
0.0785028414450647 -0.996913889904765
-0.0891347456186822 0.996019576676831




==> anc/BertiniScripts/Solve/start_parameters <==
32

2.256593212199440e+00 -1.931889137574158e+00
-2.868169264397863e+00 -4.110698988117877e+00
-4.697954951457484e-01 5.006367083903098e-01
-2.699579058806613e-01 -7.403592746860437e-01
-2.731299575340040e+00 -3.390222483942789e+00
3.115646562862152e-01 6.558154231679403e-01
-4.118235510655630e+00 2.691969687310092e+00
-9.220375830238484e-01 -1.488219953685641e+00
-1.731687906474306e+00 1.135652861803117e-01
1.066506906078033e+00 2.801326652243114e+00
7.495472542685589e-01 7.668531681289168e-01
-1.939918901122508e+00 -6.841863626427266e-01
-5.160360031853886e-01 1.565226609960986e+00
2.657103585789895e+00 -3.439428954928782e-01
5.277635611639397e-01 2.417027056099001e-01
-1.316543472173365e+00 2.704741795723856e+00
1.327415963451926e+00 2.512490863843917e-01
-1.888053164727967e+00 -4.009634302820564e-02
2.162591615877147e+00 2.556033105340770e+00
3.957270491411361e+00 2.462231783404117e+00
-1.495598120367967e+00 -3.227575382258118e-01
-8.065571959564238e-01 2.916660450218273e+00
3.081405071236106e+00 7.651190363064928e-01
-7.819416306626826e-01 -1.513195413126314e+00
-5.345608635823897e-01 -1.849386315295339e+00
5.145822601724578e-01 7.360422632087602e-01
2.632890937014897e+00 1.877565216457348e+00
-2.353963610756425e+00 -1.894985151504241e+00
-1.559928874919739e+00 4.259927717474328e+00
7.497584296750393e-02 -7.147349715325709e-01
1.474209509770274e+00 1.369433362350798e-01
-2.493850495005315e+00 3.635661593720039e+00



==> anc/BertiniScripts/input_eval <==
CONFIG
 TrackType: -4;
 MPType: 0;
END;
INPUT

function f1,f2,f3,f4,f5,f6,f7,f8,f9,f10,f11,f12,f13,f14,f15,f16,f17,f18,f19,f20,f21,f22,f23,f24,f25,f26,f27,f28,f29,f30,f31,f32;

variable_group 
a111, a112, a113, a114, a115, 
a121, a122, a123, a124, a125, 
 % a211, a212, a213, a214, a215 == 1 
a221, a222, a223, a224, a225, 
 % a311, a312, a313, a314, a315 == 1 
a321, a322, a323, a324, a325, 
 % a411, a412, a413, a414, a415 == 1 
a421, a422, a423, a424, a425, 
 % a511, a512, a513, a514, a515 == 1 
a521, a522, a523, a524, a525,
A, B; % parameterize plane

constant R1,R2,R3,R4,R5,R6,R7,R8,R9,R10,R11,R12,R13,R14,R15,R16,R17,R18,R19,R20,R21,R22,R23,R24,R25,R26,R27,R28,R29,R30,R31,R32; 
constant S1,S2,S3,S4,S5,S6,S7,S8,S9,S10,S11,S12,S13,S14,S15,S16,S17,S18,S19,S20,S21,S22,S23,S24,S25,S26,S27,S28,S29,S30,S31,S32; 
constant T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13,T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24,T25,T26,T27,T28,T29,T30,T31,T32; 

R1 = 0.612857442649527 + I*0.790193492120178;
R2 = -0.669931537284537 + I*0.742422881753773;
R3 = 0.312414293394006 + I*-0.949945950716736;
R4 = -0.978327005928273 + I*0.207065857812001;
R5 = 0.701425521538012 + I*0.712742757055537;
R6 = -0.588326356252564 + I*0.808623582724732;
R7 = 0.999488741641763 + I*-0.0319727279312565;
R8 = 0.642520654678711 + I*-0.766268365725247;
R9 = -0.184946869169423 + I*0.982748521028868;
R10 = 0.536618043531316 + I*0.8438252635212;
R11 = 0.318024440677674 + I*-0.948082514938258;
R12 = 0.626810728536961 + I*0.77917155401809;
R13 = 0.56985569405307 + I*0.821744782736888;
R14 = 0.914210076785685 + I*-0.405240589654481;
R15 = 0.427466962966446 + I*-0.904030970471832;
R16 = 0.40282466953766 + I*-0.915277163274533;
R17 = -0.441132731217836 + I*-0.897441871904968;
R18 = -0.779769296059636 + I*0.626066965206327;
R19 = 0.729072696753179 + I*-0.684436266462442;
R20 = 0.695171019668752 + I*-0.718844387480842;
R21 = -0.459380161698167 + I*-0.888239757632007;
R22 = 0.668737713881471 + I*0.743498399482194;
R23 = -0.999466165089807 + I*-0.032670856136222;
R24 = -0.34857474063187 + I*0.937280987854456;
R25 = 0.635025374587385 + I*0.772491277381274;
R26 = -0.779980017028727 + I*0.625804420754494;
R27 = 0.41768199705475 + I*-0.908593280481622;
R28 = -0.999990781765282 + I*-0.00429376110884451;
R29 = 0.94468579013282 + I*-0.327976764300657;
R30 = 0.294992145661207 + I*-0.95549967765468;
R31 = 0.716114803848101 + I*-0.697982512466893;
R32 = 0.029910008436086 + I*0.999552595612334;

S1 = 0.648134911847741 + I*0.761525532102582;
S2 = 0.129553907279961 + I*-0.991572380166216;
S3 = -0.822526507919616 + I*-0.568726774268244;
S4 = 0.811081001466071 + I*-0.584933850158114;
S5 = 0.774762643408976 + I*-0.63225220156037;
S6 = 0.944013244616841 + I*-0.329907553699495;
S7 = -0.773112535319663 + I*-0.634268876527615;
S8 = 0.974516877267904 + I*-0.224314190188701;
S9 = -0.409143184494133 + I*0.912470193804707;
S10 = 0.863839649600289 + I*0.503766870465347;
S11 = 0.889630788301777 + I*-0.456680479663362;
S12 = 0.711894271331937 + I*0.702286655465395;
S13 = -0.869790268529335 + I*0.493421613604093;
S14 = -0.689089536897075 + I*-0.724676210551288;
S15 = 0.109654122902745 + I*0.993969805039584;
S16 = 0.760913404484618 + I*-0.648853443294885;
S17 = 0.913707726198835 + I*-0.406371986097166;
S18 = -0.948579441802394 + I*-0.31653916438548;
S19 = -0.754019434781248 + I*0.656852108143201;
S20 = -0.988770242324989 + I*0.149443661265987;
S21 = -0.956496116538088 + I*0.291745058308717;
S22 = -0.838426752222678 + I*0.545014294452294;
S23 = 0.60634045569447 + I*0.795205163330962;
S24 = -0.118008974357052 + I*-0.993012528607367;
S25 = -0.54833169101778 + I*0.836260938120143;
S26 = -0.729619544786648 + I*0.683853288260958;
S27 = 0.0770525488094726 + I*0.997027033094872;
S28 = -0.990892890275289 + I*-0.1346524414999;
S29 = -0.648350389469609 + I*0.761342086367624;
S30 = -0.874376551928686 + I*0.485248024660896;
S31 = 0.652306038099719 + I*0.75795569307094;
S32 = -0.97213086971522 + I*-0.234438845217106;

T1 = -0.624813736840487 + I*0.780773843219294;
T2 = -0.164737623473247 + I*0.986337424724616;
T3 = -0.802919134504919 + I*-0.596087966197835;
T4 = -0.697724511544508 + I*-0.716366181495175;
T5 = 0.977491943413811 + I*0.210972748384928;
T6 = 0.139068761942617 + I*-0.990282727028876;
T7 = 0.9451084398081 + I*0.326756846911428;
T8 = -0.996072132269568 + I*0.0885455098576754;
T9 = -0.225597010991023 + I*-0.974220708377684;
T10 = -0.568182639236192 + I*-0.822902478104541;
T11 = -0.772246356467675 + I*-0.635323197217291;
T12 = -0.180686163581727 + I*-0.983540802554788;
T13 = 0.671178686133243 + I*0.741295603170863;
T14 = -0.647675178983762 + I*-0.761916571895081;
T15 = -0.375897271552685 + I*0.926661341180934;
T16 = -0.318758909025869 + I*-0.94783582856771;
T17 = 0.930568152960479 + I*-0.366118713938147;
T18 = -0.93725388578904 + I*-0.348647606579115;
T19 = -0.738875449167122 + I*-0.673842022003737;
T20 = 0.695933475138104 + I*0.718106258280905;
T21 = 0.168403083026478 + I*-0.985718216138455;
T22 = -0.874860826030162 + I*-0.484374374918639;
T23 = 0.55247100241512 + I*-0.833532117851755;
T24 = -0.809861149497681 + I*-0.586621614445202;
T25 = 0.541145493497703 + I*0.840928983248364;
T26 = 0.949014911730694 + I*-0.315231180743249;
T27 = 0.224886764608233 + I*-0.974384905006251;
T28 = 0.618290634290298 + I*-0.785949547712129;
T29 = 0.508243759490851 + I*-0.861213261009494;
T30 = -0.723132702131592 + I*0.690709124818735;
T31 = 0.556042895159753 + I*-0.831153595156972;
T32 = 0.841464643468359 + I*0.540312181791848;

f1 = a111 + a112 + a113 + a114 + a115 - R1*A - S1*B - T1;
f2 = a111*a521 + a112*a522 + a113*a523 + a114*a524 + a115*a525 - R2*A - S2*B - T2;
f3 = a111*a421 + a112*a422 + a113*a423 + a114*a424 + a115*a425 - R3*A - S3*B - T3;
f4 = a111*a421*a521 + a112*a422*a522 + a113*a423*a523 + a114*a424*a524 + a115*a425*a525 - R4*A - S4*B - T4;
f5 = a111*a321 + a112*a322 + a113*a323 + a114*a324 + a115*a325 - R5*A - S5*B - T5;
f6 = a111*a321*a521 + a112*a322*a522 + a113*a323*a523 + a114*a324*a524 + a115*a325*a525 - R6*A - S6*B - T6;
f7 = a111*a321*a421 + a112*a322*a422 + a113*a323*a423 + a114*a324*a424 + a115*a325*a425 - R7*A - S7*B - T7;
f8 = a111*a321*a421*a521 + a112*a322*a422*a522 + a113*a323*a423*a523 + a114*a324*a424*a524 + a115*a325*a425*a525 - R8*A - S8*B - T8;
f9 = a111*a221 + a112*a222 + a113*a223 + a114*a224 + a115*a225 - R9*A - S9*B - T9;
f10 = a111*a221*a521 + a112*a222*a522 + a113*a223*a523 + a114*a224*a524 + a115*a225*a525 - R10*A - S10*B - T10;
f11 = a111*a221*a421 + a112*a222*a422 + a113*a223*a423 + a114*a224*a424 + a115*a225*a425 - R11*A - S11*B - T11;
f12 = a111*a221*a421*a521 + a112*a222*a422*a522 + a113*a223*a423*a523 + a114*a224*a424*a524 + a115*a225*a425*a525 - R12*A - S12*B - T12;
f13 = a111*a221*a321 + a112*a222*a322 + a113*a223*a323 + a114*a224*a324 + a115*a225*a325 - R13*A - S13*B - T13;
f14 = a111*a221*a321*a521 + a112*a222*a322*a522 + a113*a223*a323*a523 + a114*a224*a324*a524 + a115*a225*a325*a525 - R14*A - S14*B - T14;
f15 = a111*a221*a321*a421 + a112*a222*a322*a422 + a113*a223*a323*a423 + a114*a224*a324*a424 + a115*a225*a325*a425 - R15*A - S15*B - T15;
f16 = a111*a221*a321*a421*a521 + a112*a222*a322*a422*a522 + a113*a223*a323*a423*a523 + a114*a224*a324*a424*a524 + a115*a225*a325*a425*a525 - R16*A - S16*B - T16;
f17 = a121 + a122 + a123 + a124 + a125 - R17*A - S17*B - T17;
f18 = a121*a521 + a122*a522 + a123*a523 + a124*a524 + a125*a525 - R18*A - S18*B - T18;
f19 = a121*a421 + a122*a422 + a123*a423 + a124*a424 + a125*a425 - R19*A - S19*B - T19;
f20 = a121*a421*a521 + a122*a422*a522 + a123*a423*a523 + a124*a424*a524 + a125*a425*a525 - R20*A - S20*B - T20;
f21 = a121*a321 + a122*a322 + a123*a323 + a124*a324 + a125*a325 - R21*A - S21*B - T21;
f22 = a121*a321*a521 + a122*a322*a522 + a123*a323*a523 + a124*a324*a524 + a125*a325*a525 - R22*A - S22*B - T22;
f23 = a121*a321*a421 + a122*a322*a422 + a123*a323*a423 + a124*a324*a424 + a125*a325*a425 - R23*A - S23*B - T23;
f24 = a121*a321*a421*a521 + a122*a322*a422*a522 + a123*a323*a423*a523 + a124*a324*a424*a524 + a125*a325*a425*a525 - R24*A - S24*B - T24;
f25 = a121*a221 + a122*a222 + a123*a223 + a124*a224 + a125*a225 - R25*A - S25*B - T25;
f26 = a121*a221*a521 + a122*a222*a522 + a123*a223*a523 + a124*a224*a524 + a125*a225*a525 - R26*A - S26*B - T26;
f27 = a121*a221*a421 + a122*a222*a422 + a123*a223*a423 + a124*a224*a424 + a125*a225*a425 - R27*A - S27*B - T27;
f28 = a121*a221*a421*a521 + a122*a222*a422*a522 + a123*a223*a423*a523 + a124*a224*a424*a524 + a125*a225*a425*a525 - R28*A - S28*B - T28;
f29 = a121*a221*a321 + a122*a222*a322 + a123*a223*a323 + a124*a224*a324 + a125*a225*a325 - R29*A - S29*B - T29;
f30 = a121*a221*a321*a521 + a122*a222*a322*a522 + a123*a223*a323*a523 + a124*a224*a324*a524 + a125*a225*a325*a525 - R30*A - S30*B - T30;
f31 = a121*a221*a321*a421 + a122*a222*a322*a422 + a123*a223*a323*a423 + a124*a224*a324*a424 + a125*a225*a325*a425 - R31*A - S31*B - T31;
f32 = a121*a221*a321*a421*a521 + a122*a222*a322*a422*a522 + a123*a223*a323*a423*a523 + a124*a224*a324*a424*a524 + a125*a225*a325*a425*a525 - R32*A - S32*B - T32;

END;



==> anc/BertiniScripts/input_homotopy <==
CONFIG
 MPType: 2;
 ParameterHomotopy: 2;
END;
INPUT

function f1,f2,f3,f4,f5,f6,f7,f8,f9,f10,f11,f12,f13,f14,f15,f16,f17,f18,f19,f20,f21,f22,f23,f24,f25,f26,f27,f28,f29,f30,f31,f32;

variable_group 
a111, a112, a113, a114, a115, 
a121, a122, a123, a124, a125, 
 % a211, a212, a213, a214, a215 == 1 
a221, a222, a223, a224, a225, 
 % a311, a312, a313, a314, a315 == 1 
a321, a322, a323, a324, a325, 
 % a411, a412, a413, a414, a415 == 1 
a421, a422, a423, a424, a425, 
 % a511, a512, a513, a514, a515 == 1 
a521, a522, a523, a524, a525,
A, B; % parameterize plane

constant R1,R2,R3,R4,R5,R6,R7,R8,R9,R10,R11,R12,R13,R14,R15,R16,R17,R18,R19,R20,R21,R22,R23,R24,R25,R26,R27,R28,R29,R30,R31,R32; 
constant S1,S2,S3,S4,S5,S6,S7,S8,S9,S10,S11,S12,S13,S14,S15,S16,S17,S18,S19,S20,S21,S22,S23,S24,S25,S26,S27,S28,S29,S30,S31,S32; 
constant T1,T2,T3,T4,T5,T6,T7,T8,T9,T10,T11,T12,T13,T14,T15,T16,T17,T18,T19,T20,T21,T22,T23,T24,T25,T26,T27,T28,T29,T30,T31,T32; 

parameter P1,P2,P3,P4,P5,P6,P7,P8,P9,P10,P11,P12,P13,P14,P15,P16,P17,P18,P19,P20,P21,P22,P23,P24,P25,P26,P27,P28,P29,P30,P31,P32; 

R1 = 0.612857442649527 + I*0.790193492120178;
R2 = -0.669931537284537 + I*0.742422881753773;
R3 = 0.312414293394006 + I*-0.949945950716736;
R4 = -0.978327005928273 + I*0.207065857812001;
R5 = 0.701425521538012 + I*0.712742757055537;
R6 = -0.588326356252564 + I*0.808623582724732;
R7 = 0.999488741641763 + I*-0.0319727279312565;
R8 = 0.642520654678711 + I*-0.766268365725247;
R9 = -0.184946869169423 + I*0.982748521028868;
R10 = 0.536618043531316 + I*0.8438252635212;
R11 = 0.318024440677674 + I*-0.948082514938258;
R12 = 0.626810728536961 + I*0.77917155401809;
R13 = 0.56985569405307 + I*0.821744782736888;
R14 = 0.914210076785685 + I*-0.405240589654481;
R15 = 0.427466962966446 + I*-0.904030970471832;
R16 = 0.40282466953766 + I*-0.915277163274533;
R17 = -0.441132731217836 + I*-0.897441871904968;
R18 = -0.779769296059636 + I*0.626066965206327;
R19 = 0.729072696753179 + I*-0.684436266462442;
R20 = 0.695171019668752 + I*-0.718844387480842;
R21 = -0.459380161698167 + I*-0.888239757632007;
R22 = 0.668737713881471 + I*0.743498399482194;
R23 = -0.999466165089807 + I*-0.032670856136222;
R24 = -0.34857474063187 + I*0.937280987854456;
R25 = 0.635025374587385 + I*0.772491277381274;
R26 = -0.779980017028727 + I*0.625804420754494;
R27 = 0.41768199705475 + I*-0.908593280481622;
R28 = -0.999990781765282 + I*-0.00429376110884451;
R29 = 0.94468579013282 + I*-0.327976764300657;
R30 = 0.294992145661207 + I*-0.95549967765468;
R31 = 0.716114803848101 + I*-0.697982512466893;
R32 = 0.029910008436086 + I*0.999552595612334;

S1 = 0.648134911847741 + I*0.761525532102582;
S2 = 0.129553907279961 + I*-0.991572380166216;
S3 = -0.822526507919616 + I*-0.568726774268244;
S4 = 0.811081001466071 + I*-0.584933850158114;
S5 = 0.774762643408976 + I*-0.63225220156037;
S6 = 0.944013244616841 + I*-0.329907553699495;
S7 = -0.773112535319663 + I*-0.634268876527615;
S8 = 0.974516877267904 + I*-0.224314190188701;
S9 = -0.409143184494133 + I*0.912470193804707;
S10 = 0.863839649600289 + I*0.503766870465347;
S11 = 0.889630788301777 + I*-0.456680479663362;
S12 = 0.711894271331937 + I*0.702286655465395;
S13 = -0.869790268529335 + I*0.493421613604093;
S14 = -0.689089536897075 + I*-0.724676210551288;
S15 = 0.109654122902745 + I*0.993969805039584;
S16 = 0.760913404484618 + I*-0.648853443294885;
S17 = 0.913707726198835 + I*-0.406371986097166;
S18 = -0.948579441802394 + I*-0.31653916438548;
S19 = -0.754019434781248 + I*0.656852108143201;
S20 = -0.988770242324989 + I*0.149443661265987;
S21 = -0.956496116538088 + I*0.291745058308717;
S22 = -0.838426752222678 + I*0.545014294452294;
S23 = 0.60634045569447 + I*0.795205163330962;
S24 = -0.118008974357052 + I*-0.993012528607367;
S25 = -0.54833169101778 + I*0.836260938120143;
S26 = -0.729619544786648 + I*0.683853288260958;
S27 = 0.0770525488094726 + I*0.997027033094872;
S28 = -0.990892890275289 + I*-0.1346524414999;
S29 = -0.648350389469609 + I*0.761342086367624;
S30 = -0.874376551928686 + I*0.485248024660896;
S31 = 0.652306038099719 + I*0.75795569307094;
S32 = -0.97213086971522 + I*-0.234438845217106;

T1 = -0.624813736840487 + I*0.780773843219294;
T2 = -0.164737623473247 + I*0.986337424724616;
T3 = -0.802919134504919 + I*-0.596087966197835;
T4 = -0.697724511544508 + I*-0.716366181495175;
T5 = 0.977491943413811 + I*0.210972748384928;
T6 = 0.139068761942617 + I*-0.990282727028876;
T7 = 0.9451084398081 + I*0.326756846911428;
T8 = -0.996072132269568 + I*0.0885455098576754;
T9 = -0.225597010991023 + I*-0.974220708377684;
T10 = -0.568182639236192 + I*-0.822902478104541;
T11 = -0.772246356467675 + I*-0.635323197217291;
T12 = -0.180686163581727 + I*-0.983540802554788;
T13 = 0.671178686133243 + I*0.741295603170863;
T14 = -0.647675178983762 + I*-0.761916571895081;
T15 = -0.375897271552685 + I*0.926661341180934;
T16 = -0.318758909025869 + I*-0.94783582856771;
T17 = 0.930568152960479 + I*-0.366118713938147;
T18 = -0.93725388578904 + I*-0.348647606579115;
T19 = -0.738875449167122 + I*-0.673842022003737;
T20 = 0.695933475138104 + I*0.718106258280905;
T21 = 0.168403083026478 + I*-0.985718216138455;
T22 = -0.874860826030162 + I*-0.484374374918639;
T23 = 0.55247100241512 + I*-0.833532117851755;
T24 = -0.809861149497681 + I*-0.586621614445202;
T25 = 0.541145493497703 + I*0.840928983248364;
T26 = 0.949014911730694 + I*-0.315231180743249;
T27 = 0.224886764608233 + I*-0.974384905006251;
T28 = 0.618290634290298 + I*-0.785949547712129;
T29 = 0.508243759490851 + I*-0.861213261009494;
T30 = -0.723132702131592 + I*0.690709124818735;
T31 = 0.556042895159753 + I*-0.831153595156972;
T32 = 0.841464643468359 + I*0.540312181791848;

f1 = a111 + a112 + a113 + a114 + a115 - R1*A - S1*B - T1 - P1;
f2 = a111*a521 + a112*a522 + a113*a523 + a114*a524 + a115*a525 - R2*A - S2*B - T2 - P2;
f3 = a111*a421 + a112*a422 + a113*a423 + a114*a424 + a115*a425 - R3*A - S3*B - T3 - P3;
f4 = a111*a421*a521 + a112*a422*a522 + a113*a423*a523 + a114*a424*a524 + a115*a425*a525 - R4*A - S4*B - T4 - P4;
f5 = a111*a321 + a112*a322 + a113*a323 + a114*a324 + a115*a325 - R5*A - S5*B - T5 - P5;
f6 = a111*a321*a521 + a112*a322*a522 + a113*a323*a523 + a114*a324*a524 + a115*a325*a525 - R6*A - S6*B - T6 - P6;
f7 = a111*a321*a421 + a112*a322*a422 + a113*a323*a423 + a114*a324*a424 + a115*a325*a425 - R7*A - S7*B - T7 - P7;
f8 = a111*a321*a421*a521 + a112*a322*a422*a522 + a113*a323*a423*a523 + a114*a324*a424*a524 + a115*a325*a425*a525 - R8*A - S8*B - T8 - P8;
f9 = a111*a221 + a112*a222 + a113*a223 + a114*a224 + a115*a225 - R9*A - S9*B - T9 - P9;
f10 = a111*a221*a521 + a112*a222*a522 + a113*a223*a523 + a114*a224*a524 + a115*a225*a525 - R10*A - S10*B - T10 - P10;
f11 = a111*a221*a421 + a112*a222*a422 + a113*a223*a423 + a114*a224*a424 + a115*a225*a425 - R11*A - S11*B - T11 - P11;
f12 = a111*a221*a421*a521 + a112*a222*a422*a522 + a113*a223*a423*a523 + a114*a224*a424*a524 + a115*a225*a425*a525 - R12*A - S12*B - T12 - P12;
f13 = a111*a221*a321 + a112*a222*a322 + a113*a223*a323 + a114*a224*a324 + a115*a225*a325 - R13*A - S13*B - T13 - P13;
f14 = a111*a221*a321*a521 + a112*a222*a322*a522 + a113*a223*a323*a523 + a114*a224*a324*a524 + a115*a225*a325*a525 - R14*A - S14*B - T14 - P14;
f15 = a111*a221*a321*a421 + a112*a222*a322*a422 + a113*a223*a323*a423 + a114*a224*a324*a424 + a115*a225*a325*a425 - R15*A - S15*B - T15 - P15;
f16 = a111*a221*a321*a421*a521 + a112*a222*a322*a422*a522 + a113*a223*a323*a423*a523 + a114*a224*a324*a424*a524 + a115*a225*a325*a425*a525 - R16*A - S16*B - T16 - P16;
f17 = a121 + a122 + a123 + a124 + a125 - R17*A - S17*B - T17 - P17;
f18 = a121*a521 + a122*a522 + a123*a523 + a124*a524 + a125*a525 - R18*A - S18*B - T18 - P18;
f19 = a121*a421 + a122*a422 + a123*a423 + a124*a424 + a125*a425 - R19*A - S19*B - T19 - P19;
f20 = a121*a421*a521 + a122*a422*a522 + a123*a423*a523 + a124*a424*a524 + a125*a425*a525 - R20*A - S20*B - T20 - P20;
f21 = a121*a321 + a122*a322 + a123*a323 + a124*a324 + a125*a325 - R21*A - S21*B - T21 - P21;
f22 = a121*a321*a521 + a122*a322*a522 + a123*a323*a523 + a124*a324*a524 + a125*a325*a525 - R22*A - S22*B - T22 - P22;
f23 = a121*a321*a421 + a122*a322*a422 + a123*a323*a423 + a124*a324*a424 + a125*a325*a425 - R23*A - S23*B - T23 - P23;
f24 = a121*a321*a421*a521 + a122*a322*a422*a522 + a123*a323*a423*a523 + a124*a324*a424*a524 + a125*a325*a425*a525 - R24*A - S24*B - T24 - P24;
f25 = a121*a221 + a122*a222 + a123*a223 + a124*a224 + a125*a225 - R25*A - S25*B - T25 - P25;
f26 = a121*a221*a521 + a122*a222*a522 + a123*a223*a523 + a124*a224*a524 + a125*a225*a525 - R26*A - S26*B - T26 - P26;
f27 = a121*a221*a421 + a122*a222*a422 + a123*a223*a423 + a124*a224*a424 + a125*a225*a425 - R27*A - S27*B - T27 - P27;
f28 = a121*a221*a421*a521 + a122*a222*a422*a522 + a123*a223*a423*a523 + a124*a224*a424*a524 + a125*a225*a425*a525 - R28*A - S28*B - T28 - P28;
f29 = a121*a221*a321 + a122*a222*a322 + a123*a223*a323 + a124*a224*a324 + a125*a225*a325 - R29*A - S29*B - T29 - P29;
f30 = a121*a221*a321*a521 + a122*a222*a322*a522 + a123*a223*a323*a523 + a124*a224*a324*a524 + a125*a225*a325*a525 - R30*A - S30*B - T30 - P30;
f31 = a121*a221*a321*a421 + a122*a222*a322*a422 + a123*a223*a323*a423 + a124*a224*a324*a424 + a125*a225*a325*a425 - R31*A - S31*B - T31 - P31;
f32 = a121*a221*a321*a421*a521 + a122*a222*a322*a422*a522 + a123*a223*a323*a423*a523 + a124*a224*a324*a424*a524 + a125*a225*a325*a425*a525 - R32*A - S32*B - T32 - P32;

END;



==> anc/MapleFiles/bigMsecant.txt <==

Msecant[1,1] :=  -5856979953682258728868054459245249784789823703499213302389966635008 : 
Msecant[1,2] :=  51734074891992768501109028629158727573543824184189808977460563279872 : 
Msecant[1,3] :=  -98166910210505363935489064190721208544388381427756251465009871192064 : 
Msecant[1,4] :=  -506447621680228221951488233571794747749323877171871681076089319325696 : 
Msecant[1,5] :=  -15840994244287500480786768422420769059593423962908902592516267704320 : 
Msecant[1,6] :=  20468832852431063744243401694896933949048550661667988988606762312531968 : 
Msecant[1,7] :=  -603613834011978359345888581299511929858960098469332260668814783414272 : 
Msecant[1,8] :=  1057234726638318130170677657118614269291004270354663740582084686643200 : 
Msecant[1,9] :=  131449036878183299851361910536978102357169817691879217637482408443904 : 
Msecant[1,10] :=  -97520739595113065365992234062195507084491800152768796378039595302912 : 
Msecant[1,11] :=  -48247557838083311886611753285714157756239005052302191332673712029696 : 
Msecant[1,12] :=  928525145678558982422066974594068868790424681642452739028464697344 : 
Msecant[1,13] :=  -26030046104132361465134622653620445216330530658145591261225025536000 : 
Msecant[1,14] :=  14027690820879388291249900693434929433286493446818875876377746210816 : 
Msecant[1,15] :=  -583648305642705881202106766797604813279210888936219281592423874035712 : 
Msecant[1,16] :=  136669161620532218500885006445182350836562826235725733094014945675182080 : 
Msecant[1,17] :=  182637625569023471161387548042436906156232910302402351252101864095744 : 
Msecant[1,18] :=  5550698073431174532913691328796766621989857212503738960155734993534976 : 
Msecant[1,19] :=  168630925577649600620673898296748138315070451925702484651371407605760 : 
Msecant[1,20] :=  300894010593267887768720662532389763958355515299911497721779150913536 : 
Msecant[1,21] :=  -9370213921962527873074973193083585644142314850607480921600332660736 : 
Msecant[1,22] :=  99748800854036715034207042319056524019353787094205100039162545831936 : 
Msecant[1,23] :=  -180943264743846678741299641566886392086939371833822737419562265870336 : 
Msecant[1,24] :=  534338414551741124010152360811578357879406381159413158328653829898240 : 
Msecant[1,25] :=  705232499094344827733083130004418581770919894000905472868927106187264 : 
Msecant[1,26] :=  -21265272311566160707041145159623097872879527022484849545911413506048 : 
Msecant[1,27] :=  -21109397073917257765086452416444045214754593091868423113641765634048 : 
Msecant[1,28] :=  618578486696271158831909612258562470293283773412454257876446375575552 : 
Msecant[1,29] :=  -476043322077011863312620876622468551631895744898197154690864336863232 : 
Msecant[1,30] :=  154712747856089130380389002193063847026570803084312427907900378185728 : 
Msecant[1,31] :=  -188844386033630949689763605441085040023895280691506930193121885028352 : 
Msecant[1,32] :=  836366248983715229464984989955130160771328165736889019692209846353920 : 
Msecant[1,33] :=  78992715650159790297108134334248180356977016137444217445333996666880 : 
Msecant[1,34] :=  499342549898262497383460546935133047709906173062709350911585751662592 : 
Msecant[1,35] :=  309176586686839234164205024938065121363263494549615070948460268093440 : 
Msecant[1,36] :=  70958127700949042440633665566479622828707747535900167105335206608896 : 
Msecant[1,37] :=  947642910338778344313017286042951899975016263512696668155795830996992 : 
Msecant[1,38] :=  69132677080421050514097809926192115485128473914255173933615714140160 : 
Msecant[1,39] :=  694162398099103832722934503992695766368117468641487207595516704587776 : 

Msecant[2,1] :=  605926382977660410387483798824562620449611681185091090168746833084416 : 
Msecant[2,2] :=  -148297131180680089333705850484509085617406483208461033620800417038336 : 
Msecant[2,3] :=  -94934342208292821432288990637835535834782270974259541817482861871104 : 
Msecant[2,4] :=  -1394188494490373793101507540475452919191387671683757769327309293092864 : 
Msecant[2,5] :=  -68452576775464413263863873184115700322786684276812619448865762836480 : 
Msecant[2,6] :=  1273443645870642984409038774301660347765199978232853988824000057311232 : 
Msecant[2,7] :=  -426578081727387426687844721880243774528068106825213966118462615977984 : 
Msecant[2,8] :=  289099879641764512496075207969345704411227011561558860070827962925056 : 
Msecant[2,9] :=  -120653908812988545965380507983185165903516125216132872844912833331200 : 
Msecant[2,10] :=  -211006730783597058001363790994963512501655215543694842532470426959872 : 
Msecant[2,11] :=  -90206395911510210230515960297391849106500395305878033895397917720576 : 
Msecant[2,12] :=  230020126147543209628079458342546066049709206649771057946758683295744 : 
Msecant[2,13] :=  -131995424420891356733066990703077611475356745988960812570842390069248 : 
Msecant[2,14] :=  652601943206345135412367622710956062496339003146051740683089215488000 : 
Msecant[2,15] :=  -968996423800056045796719950680020250225072633408714870777637895143424 : 
Msecant[2,16] :=  18324924682714607757824604824120679064539687505273727010914556941697024 : 
Msecant[2,17] :=  -1089479801583122303185643807215146345558137784742830610803367140655104 : 
Msecant[2,18] :=  -251982158253914150565127133738590367778167159016298200162320882073600 : 
Msecant[2,19] :=  3748439357626595046440925841820605630377545961648454205333481455616 : 
Msecant[2,20] :=  381573173961953250566927575700979676699840266705449823037147538522112 : 
Msecant[2,21] :=  53432929511756375847206451944596299072897377065066859809889442594816 : 
Msecant[2,22] :=  130309356677998438942444947394316606949264378977708565828663502700544 : 
Msecant[2,23] :=  -116522694377321888005723920140102217184124024030622136038025120972800 : 
Msecant[2,24] :=  -93335761813446391057630910166069848395021711154263787564872450965504 : 
Msecant[2,25] :=  -34897002789950493187195660985648989148298538867466260858261896953856 : 
Msecant[2,26] :=  370318560923842089204971902599358003659198272412132284468650234085376 : 
Msecant[2,27] :=  26037309539169390880658866511196157319835796244364751434650354712576 : 
Msecant[2,28] :=  238720430830847396897121418944041374387735508654005957674200935170048 : 
Msecant[2,29] :=  -962489540107583091125468293409505327919397965220315457574511252078592 : 
Msecant[2,30] :=  -965080422877027193223674890553066745058534621099427231168189228384256 : 
Msecant[2,31] :=  -121395097065612045047384860339215016622971764045098661894543894380544 : 
Msecant[2,32] :=  1054938144719905231158544857319592286864224903677518902234098855575552 : 
Msecant[2,33] :=  -346250645223260842867412745864948222795340377044696753001288469315584 : 
Msecant[2,34] :=  -647438487145498188048923123644727401680979673708792130567363624960000 : 
Msecant[2,35] :=  65595023947451335447495152043531239511473078382315572560937671983104 : 
Msecant[2,36] :=  -177933603918898745285701104395835119986292463674604854316244358135808 : 
Msecant[2,37] :=  884651337822171943933316873605843224551458148370415534166073359204352 : 
Msecant[2,38] :=  -120888638356229384709023936375628606016519463873611240244818766462976 : 
Msecant[2,39] :=  -806734827182114810607054740793977057656774397566812524616157111517184 : 

Msecant[3,1] :=  1311973720977746006943173536511774692508932305489026807160835046768640 : 
Msecant[3,2] :=  3961654873459652656608848898577426355203002708292424880531751153827840 : 
Msecant[3,3] :=  4212144025517218039316506217123103687815184537534896756724638943412224 : 
Msecant[3,4] :=  37311776556746017939420720064653806789470114432367627871787123979976704 : 
Msecant[3,5] :=  1001776690361884529214842984950035146605000735679961204654201643204608 : 
Msecant[3,6] :=  -6343218398832146995921166852148120585509032884282747082686358862064844800 : 
Msecant[3,7] :=  11248542991655436925016235563567413313299785993715940823925773740408832 : 
Msecant[3,8] :=  270895330481834223074597034307107139217757177688825564975032873953525760 : 
Msecant[3,9] :=  83270763948505464644981264645003822840427127306604341470964837443305472 : 
Msecant[3,10] :=  88122990304706460003095472153870499492132172931701430727710919535493120 : 
Msecant[3,11] :=  -3029743106056348984250356526440017285942116676721498190469962193174528 : 
Msecant[3,12] :=  79078495149972564482998733424968124824699347908615368463105528494948352 : 
Msecant[3,13] :=  578155730070940565165463604724919229979156590747753153582541675692032 : 
Msecant[3,14] :=  -687668679612617562979567071153791366429971730164280715313527866916864 : 
Msecant[3,15] :=  32717276727736275863617365632702147195062282060696124487792807575027712 : 
Msecant[3,16] :=  814162473647256131704370795132748636250669594706775382347484893979040870400 : 
Msecant[3,17] :=  74434189051537805124301095990537096263119612890389246521269523092602880 : 
Msecant[3,18] :=  -2532133624730700177118415432440584866671870462999382305995982073862488064 : 
Msecant[3,19] :=  -6766342949614301301530283189987596290451316274998523337939294836752384 : 
Msecant[3,20] :=  145582502969499481677617359473696465112084838446960819589000755392282624 : 
Msecant[3,21] :=  416451325266470769992354294303278796901444524798006661986483007651840 : 
Msecant[3,22] :=  -12970128502413351441791633922032233125671972799492477062456591061614592 : 
Msecant[3,23] :=  6219766144176928436486557355794630909906352291797304113529989840109568 : 
Msecant[3,24] :=  -18311611026630623446293361835844947984659354255322314553629952062390272 : 
Msecant[3,25] :=  206914690597871825679604054360214231585916059338293328234208752408068096 : 
Msecant[3,26] :=  -1210718222917482704844616488317854803820137229367777389557515881807872 : 
Msecant[3,27] :=  283442628272022037790124798718215731709357039511920704919355624783872 : 
Msecant[3,28] :=  137549091087301483780211473566212674759004973899582497932627664194502656 : 
Msecant[3,29] :=  258482215983026692476720156573964662940086718779083502768000855533027328 : 
Msecant[3,30] :=  229749302113411375477220836305694016658873833125466673772340813758464 : 
Msecant[3,31] :=  1682335719552535896998318055195151801251451370897495730472954370457600 : 
Msecant[3,32] :=  273248796950411507200140017196791384287245080494436474071783482828128256 : 
Msecant[3,33] :=  1485710894358625178797507457553759233869837651576346656369537681981440 : 
Msecant[3,34] :=  -9363060526835421113873806270409297140783913592871999766048626985140224 : 
Msecant[3,35] :=  -4896360478129885015387549659559072731334357953993352343050957102252032 : 
Msecant[3,36] :=  1199630206385218525572626696699966701316435483736213548490384218259456 : 
Msecant[3,37] :=  -224605421003107085956534151323512555197403198860229195225642534118883328 : 
Msecant[3,38] :=  636389601435802061049656236217691142062822447169425660013820724510720 : 
Msecant[3,39] :=  -8717195699584423720889649134494381642564876230979500360038991164866560 : 

Msecant[4,1] :=  10748856107810204135838465348288246189979338164891423266560609878016000 : 
Msecant[4,2] :=  261190806316292750616958844468227933868682595488936485288450283955814400 : 
Msecant[4,3] :=  96317155187661190391832439154299210762273796452367602293793210603929600 : 
Msecant[4,4] :=  -391853720095717303158612976777249640722919151719792779565860468555776000 : 
Msecant[4,5] :=  -3481556869987620053018159584662094245953476691031910396257229602816000 : 
Msecant[4,6] :=  84182818155228819024570805308425412202147875745408994665974986486757457920 : 
Msecant[4,7] :=  -328734296877568720052857557752803575786967548219810101992609992513945600 : 
Msecant[4,8] :=  375616610521770972623216957631931322127978162971089477056109571840409600 : 
Msecant[4,9] :=  329867188526621959085847589288368672223401614138404252441295530544332800 : 
Msecant[4,10] :=  -25445841984332735643160232381642320674446025245653703918308526181580800 : 
Msecant[4,11] :=  11323228915337100234897639004204507543146622304810345409205996879872000 : 
Msecant[4,12] :=  186690585784886198621753196192642467818356472868852221063783910473728000 : 
Msecant[4,13] :=  -10143595572446130154640637932960526719291074016887721365029362073600000 : 
Msecant[4,14] :=  1918165544484478446167525862862667933391513117100100053039746908160000 : 
Msecant[4,15] :=  -563269202540801164728521061711278619969886524289062499441514132589772800 : 
Msecant[4,16] :=  5654048061486065599882272685799064770898037509122042380952825189574503301120 : 
Msecant[4,17] :=  -156206228349551958120515409540158924881264630393205441043905862696960000 : 
Msecant[4,18] :=  26735551103196764810083850800470105934994040264521527694676127268040867840 : 
Msecant[4,19] :=  135723312800172975302384012673747886346774135331747228571296446231347200 : 
Msecant[4,20] :=  278568511263142278203470840249972169737001503988608881916645229356646400 : 
Msecant[4,21] :=  -1595824231625424505919439908101627732955476277715453330232273010688000 : 
Msecant[4,22] :=  -32250225581902540457499999922097123530647116159462956264596233099673600 : 
Msecant[4,23] :=  -205863040373117749050500738775293770955580702989161025007808274025676800 : 
Msecant[4,24] :=  142142375966172092109788483376983135738316553060261257504540043562188800 : 
Msecant[4,25] :=  82309584669885423067364381043928261420633500944640262734489860859494400 : 
Msecant[4,26] :=  -241072326449577657961555683912744132876188495147332805472206979072000 : 
Msecant[4,27] :=  -12011804028400477939242412945931990144286458677284800988660293959680000 : 
Msecant[4,28] :=  490426596487370355678330696561692824362158898578066150049643403988172800 : 
Msecant[4,29] :=  -569734909117883901264880114872813118513840849978667669876497280768409600 : 
Msecant[4,30] :=  -10079248253759736295142761892380435868778914074268813415908470947840000 : 
Msecant[4,31] :=  -262440938965484238407915381609607916847279467823368675015379470673510400 : 
Msecant[4,32] :=  938333800116747201138631413443418416903513224019381620919795834054246400 : 
Msecant[4,33] :=  -31393060370914870734671648214007725004415789647272399661585504665600000 : 
Msecant[4,34] :=  426021490300298585866379850449071735650184239311916314653159878505267200 : 
Msecant[4,35] :=  158912370486799967860982575488079686800851808297577692697957757668556800 : 
Msecant[4,36] :=  -16316879683949817918780681652488696769829601570032123792944225320960000 : 
Msecant[4,37] :=  126909935691347529357872775423174293415011033472146715553157793133363200 : 
Msecant[4,38] :=  -3508821508987479554847569580800936176815777581204965035403313676288000 : 
Msecant[4,39] :=  250192439338067586575379476243247694217081602044382465591113777414144000 : 

Msecant[5,1] :=  -1211923149399920973594589068886689194920277984360074949011030671360 : 
Msecant[5,2] :=  -1973054631398110733644690527677460018418902251311214698704111403008 : 
Msecant[5,3] :=  -3771772128520890943433144068902293316910779301595731074877179297792 : 
Msecant[5,4] :=  2230251618186423602507716133167704159983024874650361336781178142720 : 
Msecant[5,5] :=  1634082198903571670461146032376154900651372144877783067507071385600 : 
Msecant[5,6] :=  6185065079537880554108670545267783442945466266909076255042614853632 : 
Msecant[5,7] :=  -2391690789460375280567257205677440251329550446885700270951725793280 : 
Msecant[5,8] :=  4317734328717508648703653831533965177182042899004501377219846733824 : 
Msecant[5,9] :=  -3805429724311225193190722097504087241746020199791710321504268845056 : 
Msecant[5,10] :=  757653846981325926631648785106675892658614186176370863821070270464 : 
Msecant[5,11] :=  1645549187696100242984456299413901976200772160234966951328964149248 : 
Msecant[5,12] :=  959086300549697989822681436140568840722012197086527902382115782656 : 
Msecant[5,13] :=  -387945578945016072640432959475615420520047608857499446532852154368 : 
Msecant[5,14] :=  -282786628745900337486070787139649891287039754408502586835840008192 : 
Msecant[5,15] :=  2875244104460981831726639020000270568540220935208346925134426669056 : 
Msecant[5,16] :=  4134228969404412437808490967820143023555705952193321020301137412096 : 
Msecant[5,17] :=  3214702897580872260974017024344303315640199388442573985158226509824 : 
Msecant[5,18] :=  4781237631972927919465514541090724327737631997201489453463317250048 : 
Msecant[5,19] :=  -740477930806847894190148651670754810148117148438400232697320439808 : 
Msecant[5,20] :=  -1940019862579735243973655591972408937504762543296153620429474365440 : 
Msecant[5,21] :=  1302811888397311233642517844997386958650090774019137995765019836416 : 
Msecant[5,22] :=  -1553308447603497196681649208272676916874359533185369806335414632448 : 
Msecant[5,23] :=  -259598569168355889261006458543092144076292744225175552402241617920 : 
Msecant[5,24] :=  1840548429548883096687469225626990717178148268092549026512143646720 : 
Msecant[5,25] :=  4037540697944345297667232122016178987640442102517993285994498490368 : 
Msecant[5,26] :=  2891986852403884040837307415710582593119634863771709152587431804928 : 
Msecant[5,27] :=  1062077259861760508856266743891234042336705332062007366214260621312 : 
Msecant[5,28] :=  1558639717993699417573343233190943318591578691087326664273217191936 : 
Msecant[5,29] :=  4362917375181291065591347169775020648700023763532065062183395393536 : 
Msecant[5,30] :=  -8980765029605788229624902931675487870534015074823986059660132614144 : 
Msecant[5,31] :=  587860921763486163196626037592798675541994534301156043635863584768 : 
Msecant[5,32] :=  -887870030343680140779013736264931853760925340768835167673406455808 : 
Msecant[5,33] :=  214786821767284187405079241548486466428420312206385883813748146176 : 
Msecant[5,34] :=  -1745479575129362832965344866847062604863002488329588779005752901632 : 
Msecant[5,35] :=  -1155094833351917985088468292706468837557856387497448120118850617344 : 
Msecant[5,36] :=  -609792446002593821139453922823137662335578493941249876852032405504 : 
Msecant[5,37] :=  -1375932827609008451544833309384065336767792489762194455162831503360 : 
Msecant[5,38] :=  652938635496879729346354584949242639204990448526733386121549447168 : 
Msecant[5,39] :=  2506046088945184388925633777394064971251344988205962499265308655616 : 

Msecant[6,1] :=  15962907317304341646219625022337479603517235559243760777479077572680613888 : 
Msecant[6,2] :=  -1394099558379906008368999497552142472809615905344943503674453686396911616 : 
Msecant[6,3] :=  -10950280750550726599319811191660916057006502130976681523403608886417031168 : 
Msecant[6,4] :=  -1402940982817436993623976917800230400586707543526240553513876684349112320 : 
Msecant[6,5] :=  -3657341491547619513600917415013013020992512144721771667618165651157286912 : 
Msecant[6,6] :=  6852432405813479751028263064790641192062050241255512702486053003242504192 : 
Msecant[6,7] :=  -5705658887990989664800577886001662987058583217280160969234004720790536192 : 
Msecant[6,8] :=  6660813345950300155238857042556698477941442420404178354078064758241624064 : 
Msecant[6,9] :=  4713157588663283129758824337881796458078578170913252770356211538190139392 : 
Msecant[6,10] :=  1319756732125882003998320074831905704503149115670585614293478079610224640 : 
Msecant[6,11] :=  -1464656669530722826840786993079620464331018555641276094547723185916215296 : 
Msecant[6,12] :=  18475241523707828626353546755190734976271870532647600741683084699572895744 : 
Msecant[6,13] :=  -8619823144971500012638007359309031287953695518474207065102734497576648704 : 
Msecant[6,14] :=  7758841162762163602268976954416064359310651966820300948281376506434813952 : 
Msecant[6,15] :=  -9684376922256572199763641819399388053692815230753916387085488111900164096 : 
Msecant[6,16] :=  114405643368374115858652341406099516539902609002623043734878185701661212672 : 
Msecant[6,17] :=  21569078722144670120670185859119444857454076336012861887325184095726600192 : 
Msecant[6,18] :=  -9646915952513698341806108913792422500935463876435048049532354922303979520 : 
Msecant[6,19] :=  -4496239972586171244078379208765444110432728260677580643659623631891202048 : 
Msecant[6,20] :=  539648866375706055192157326759283797821799262688708057863915310665433088 : 
Msecant[6,21] :=  -1825245145306924115777182721724990981916245946295729149436938819253305344 : 
Msecant[6,22] :=  6121966016116644525267269157069105753414424465982631766586828582843056128 : 
Msecant[6,23] :=  -4612859270225986177396672855497502399710432981092005531853031744724795392 : 
Msecant[6,24] :=  -2746810341307718215036421320121449822766438475021182806531784008173355008 : 
Msecant[6,25] :=  23664634322539627963304386100284727380474312946555671347997144672383270912 : 
Msecant[6,26] :=  -4152453714648161118751847542652895110314635430082672432062026082148155392 : 
Msecant[6,27] :=  -1497879135043851231790269297426175517208497080062019935627168110585315328 : 
Msecant[6,28] :=  -5544090796245678901625602841573406328458300308614597819136559304339881984 : 
Msecant[6,29] :=  9997813566660775134460335694742721781507383848509284700073665078361063424 : 
Msecant[6,30] :=  -9476330399298890838900905707563071111401082683657879324624947606976462848 : 
Msecant[6,31] :=  -11349815687595258825082186002835908626016438067950795087178626287334850560 : 
Msecant[6,32] :=  12769267977501273101854879944626207349912961889727086954231557634352218112 : 
Msecant[6,33] :=  100895580022111559620224860218101146468834387783310518966345033142239232 : 
Msecant[6,34] :=  15744153185524639532613428558122425276472407645289398690943611574746611712 : 
Msecant[6,35] :=  8478876810670235822952015782685757129295496674195860265561077759006998528 : 
Msecant[6,36] :=  -862251441902572941957705276850385835310346247101659794856075206642892800 : 
Msecant[6,37] :=  12348812857044948864910049568665979171777970910116807159987119302400540672 : 
Msecant[6,38] :=  -906607796821546288137423806799011182460587158260826500133522823975010304 : 
Msecant[6,39] :=  6616516990646623416248117334436415251047945429799661874646811065341444096 : 

Msecant[7,1] :=  1208394691339498023303609151118653039351590279543398400000000000 : 
Msecant[7,2] :=  -8816145198485128341692895881964628023321769052428462080000000000 : 
Msecant[7,3] :=  -3450460469769399418538097534099877714904998915821949440000000000 : 
Msecant[7,4] :=  3693407569690668969503768181271674059629869793358952960000000000 : 
Msecant[7,5] :=  2228383152736564997452961992680107373324139962874675200000000000 : 
Msecant[7,6] :=  245724480185441767707272862432998196516142313205618217887000000000 : 
Msecant[7,7] :=  -3980519917192292594504632427862820392138837458565903360000000000 : 
Msecant[7,8] :=  12893387993532312208183736016819670834816702277860796160000000000 : 
Msecant[7,9] :=  -6154957690348122689658257592994894894134798062238158400000000000 : 
Msecant[7,10] :=  11682015069245018284509004789652405760993938713986164160000000000 : 
Msecant[7,11] :=  -13259279542643193265704625764884025783947068044969984000000000000 : 
Msecant[7,12] :=  16130364682638257065606964103390058575678827659047061440000000000 : 
Msecant[7,13] :=  -3774237125621378845932625611880894538349107867462860800000000000 : 
Msecant[7,14] :=  6067974494609341687371423793078238002686929627726745600000000000 : 
Msecant[7,15] :=  3962032336611781055706420726870206022088375433151959040000000000 : 
Msecant[7,16] :=  256204258238569083710822461005517569456368384127013835163093750000 : 
Msecant[7,17] :=  570012727862927192224469693061523164789616615427981760000000000 : 
Msecant[7,18] :=  49740258935957669896161063695875796177293077268280445429000000000 : 
Msecant[7,19] :=  -4008676277664336315533114790947085579593485724957506560000000000 : 
Msecant[7,20] :=  3148818394447629600846428913191427075216138058170280320000000000 : 
Msecant[7,21] :=  -140222893377836166143558661608216058182435527356825600000000000 : 
Msecant[7,22] :=  -7604689237753443861160754008184238557784684749864547840000000000 : 
Msecant[7,23] :=  896122410498724143033975096634726541370959493422353920000000000 : 
Msecant[7,24] :=  -8817275342029029550191429927624306727629401418016826880000000000 : 
Msecant[7,25] :=  19799319851188653655592260073745098267916743792203932480000000000 : 
Msecant[7,26] :=  6729910476836427733744145107726824528400004495182540800000000000 : 
Msecant[7,27] :=  2641765005163299941701451111030251871926471162527129600000000000 : 
Msecant[7,28] :=  10396734136866054617337754655385525000673766099713591680000000000 : 
Msecant[7,29] :=  22238743222029162647439658725982425073100924997619832640000000000 : 
Msecant[7,30] :=  -38322927783375788678875322870703826877049315458533785600000000000 : 
Msecant[7,31] :=  11675194395664064378379783106964892153074108239163166720000000000 : 
Msecant[7,32] :=  7281738258182379673946587317867609922687170298679351040000000000 : 
Msecant[7,33] :=  -7072609531766764103808534574788575299942839897223372800000000000 : 
Msecant[7,34] :=  -1650415609495066325648301845814246270168910277326118400000000000 : 
Msecant[7,35] :=  -8801973407768413595140121574327027887014228706582085120000000000 : 
Msecant[7,36] :=  6088439948511110014383420028153363645543672376075673600000000000 : 
Msecant[7,37] :=  -42589538569402037215125891377500916538424350890119044480000000000 : 
Msecant[7,38] :=  -4491589568695294367375734200838375916375931259173888000000000000 : 
Msecant[7,39] :=  12502859813265203844607506374069060682862374141422138880000000000 : 

Msecant[8,1] :=  -29137899681258393139877237879124464234857084647544778846059364352000 : 
Msecant[8,2] :=  33663045011014954005321450135418333308346465647062584452996032102400 : 
Msecant[8,3] :=  -43268178366527973998454604369833403062265476186620639917352838758400 : 
Msecant[8,4] :=  98026019238533481664490795788017516240276672422256506426886193152000 : 
Msecant[8,5] :=  -55616251486954477886898915380333715872435696564758036506080182272000 : 
Msecant[8,6] :=  12268831031023645826951809639351767035985426218487313948006692608409600 : 
Msecant[8,7] :=  54236696056464305100047748904071676714696924173702280622102701670400 : 
Msecant[8,8] :=  88961776808114456693205066730922594654659282988348180713722347520000 : 
Msecant[8,9] :=  425051995111354095573522784207483899083424575991527942930407253606400 : 
Msecant[8,10] :=  225417064093089989245540536085577354439348574903675885660783037644800 : 
Msecant[8,11] :=  95961562674023739815860780368513266546753848618179007366721175552000 : 
Msecant[8,12] :=  83824490979137205097998726208942434628736588705542373814993263001600 : 
Msecant[8,13] :=  41383673325927623768170184207484420108479644846321435173118279680000 : 
Msecant[8,14] :=  112419691131339041151330657708616468349723006517971008214714548224000 : 
Msecant[8,15] :=  -3917621885439761961088276532335890074905509359240122483119803596800 : 
Msecant[8,16] :=  54850842468321016031736272751237429501615061999495808407041092773539840 : 
Msecant[8,17] :=  -301990206539059569674598037959546110848718438181889507847489087078400 : 
Msecant[8,18] :=  2807980658496096673393532512182783627340904258183505426636995149824000 : 
Msecant[8,19] :=  -127114213500810685742882382316586046399388047656752053070651509964800 : 
Msecant[8,20] :=  269045460634926368226279916918463750515661604632602040326048815513600 : 
Msecant[8,21] :=  -25429235555816779033306885218997611616384813689996442806622617600000 : 
Msecant[8,22] :=  -375670702752840097725203840575391453806879433164535608565837699481600 : 
Msecant[8,23] :=  145550641116100698503165484888826781758382321230148830546871137075200 : 
Msecant[8,24] :=  -227391949828023430500390467878171798320586213312759080382052381491200 : 
Msecant[8,25] :=  463542051322404223475178606117013586388921540968969757733540803379200 : 
Msecant[8,26] :=  40264914861878514998049306353769867668186928675623400779777310720000 : 
Msecant[8,27] :=  94208030234753024992210557967710042141595422552883687353923665920000 : 
Msecant[8,28] :=  651224882480094524633612541749310062825065238558102518663577862144000 : 
Msecant[8,29] :=  886118209170340852245123407582457249632811952607827090061079556915200 : 
Msecant[8,30] :=  -456560898855277143851041855870712570771372717238863689229612875776000 : 
Msecant[8,31] :=  320348843314470177134587129300386254147958791724918890772808964505600 : 
Msecant[8,32] :=  1376572378502910167163178964385517752037506414993316440046438239436800 : 
Msecant[8,33] :=  -18521497511563109693652687847027652488868281256728694843951284224000 : 
Msecant[8,34] :=  -534969325629615652525221642352738665591348103927151978881951255756800 : 
Msecant[8,35] :=  -79272873683090566101108173202135075289755467796884727808170079027200 : 
Msecant[8,36] :=  23011927922113133363739016490488807177794758596124398307562749952000 : 
Msecant[8,37] :=  -1020839035931819406193120409795625939066460294957227311654152175616000 : 
Msecant[8,38] :=  -247500229061546079915783765728083278559151584366180102201795411968000 : 
Msecant[8,39] :=  -375334140427650347599382079279821415870496437686840292361868673024000 : 

Msecant[9,1] :=  -5708468912030663902311552127429239592381372850867130072456757248000000000 : 
Msecant[9,2] :=  -4996173698587970706298082695079545924266011164594099944457450291200000000 : 
Msecant[9,3] :=  432868564497430263918453810504700119932335297105736255629334937600000000 : 
Msecant[9,4] :=  -6370154197803880699481056742810307354208273117221800796473052364800000000 : 
Msecant[9,5] :=  -3710629138479931911813145373077572055961417468275130404952250777600000000 : 
Msecant[9,6] :=  768522920174439630338177764411336775166596521575698838726510772224000000000 : 
Msecant[9,7] :=  -7243109612580999437962922706977454869786148897343281033792926515200000000 : 
Msecant[9,8] :=  61802442930376192197816410773524852716592038725064367585294758707200000000 : 
Msecant[9,9] :=  11491916964693644510280690786838611247499668191475991455660611993600000000 : 
Msecant[9,10] :=  11758270777864988007184569605649073550390361764828126278274462515200000000 : 
Msecant[9,11] :=  6301410102556615892951805983180637242237071214597132373513574809600000000 : 
Msecant[9,12] :=  -4325486222372411430884513650947772338972822248790579114477355008000000000 : 
Msecant[9,13] :=  6299580790922178189467368970505862736229038304347738764516864819200000000 : 
Msecant[9,14] :=  2123953133649877473613237499148796931412458200187132410134921216000000000 : 
Msecant[9,15] :=  4701823087272657633058896774320482934244526863481270969154745139200000000 : 
Msecant[9,16] :=  4637810310922240736487684802723408531026740226880852348855334889062400000000 : 
Msecant[9,17] :=  -2014765912932991849864269060956360850253420089285261985618683494400000000 : 
Msecant[9,18] :=  182025262174004435498799800037185622077858735868024260289022328832000000000 : 
Msecant[9,19] :=  -4036968817567320422401632130479087045953699024382644608022151168000000000 : 
Msecant[9,20] :=  29145155891992359686827308701059613958789797485075148061295391539200000000 : 
Msecant[9,21] :=  818750407863057827850203536414464516414528022547421505633006387200000000 : 
Msecant[9,22] :=  2701378370913869439619011245929869879020181861030415002771180748800000000 : 
Msecant[9,23] :=  6323341345299414685550119584541908183455429708223681764230614220800000000 : 
Msecant[9,24] :=  2237724452990813411774519558063116236179876931915650844374020915200000000 : 
Msecant[9,25] :=  45788933515977366032909795631666985580327240611970708047740115353600000000 : 
Msecant[9,26] :=  2543184126178420462363002778006862152246201660812820767418456473600000000 : 
Msecant[9,27] :=  1678242271478996851462772643569565889417014242329042187380968652800000000 : 
Msecant[9,28] :=  28635072982135560050219644095042783838531977387420838042600970649600000000 : 
Msecant[9,29] :=  39528679131947560329355966342148088850473817724215034174316360499200000000 : 
Msecant[9,30] :=  12781487759132561175623983938412514592126246474017619153362327961600000000 : 
Msecant[9,31] :=  6767328283155062897136586525160601051308994733650628976602251264000000000 : 
Msecant[9,32] :=  58198778496953511587792990986485157699494288536385054526153949184000000000 : 
Msecant[9,33] :=  719717269435822168323060875613410616373405349449791167554191360000000000 : 
Msecant[9,34] :=  -1201949152090384644715947732523765060205400770093553107950475673600000000 : 
Msecant[9,35] :=  1427321318186951157135668110090358468218160908555233067237480857600000000 : 
Msecant[9,36] :=  958813123866432214337644147851143028665777353857804668825449267200000000 : 
Msecant[9,37] :=  -491774036950146140841447026972182650525053813868010800849223680000000000 : 
Msecant[9,38] :=  1968829901588412045183847080771532231796699818726330681489922457600000000 : 
Msecant[9,39] :=  -1782044124674178626005734200754048487704450686761507400166919372800000000 : 

Msecant[10,1] :=  118387032809535931657545372386227768258295105475651866386789073682432 : 
Msecant[10,2] :=  225241587919977454334636544511911113620888268192238385104154810908672 : 
Msecant[10,3] :=  196309997874129746154158648149027469369504003272226682328873495953408 : 
Msecant[10,4] :=  -2690662807368013669494726717242416156735316353569934666614444096749568 : 
Msecant[10,5] :=  604966848671781297619075618943132533418009886179892093678890910744576 : 
Msecant[10,6] :=  23269367658080262420001056104692746767132417430415174868164506065829888 : 
Msecant[10,7] :=  -3175070237626562527312105096911161492455506734498776403898781283647488 : 
Msecant[10,8] :=  9366777374618895330878860342690985602974359619355219350684918085582848 : 
Msecant[10,9] :=  1902123704705660767498659266946587551410815313425726070768443527790592 : 
Msecant[10,10] :=  -591911885807924935281290524749843280410723967735430386497409127546880 : 
Msecant[10,11] :=  -374723876030117812252300951075866683940183757699765006271144534212608 : 
Msecant[10,12] :=  1951159490689353006366291737963649332920137819880374549713284365287424 : 
Msecant[10,13] :=  -789544915250901639991086333106951855392995901379293735588937202663424 : 
Msecant[10,14] :=  -411313203980376233061577962891682963283924598573364737709642887462912 : 
Msecant[10,15] :=  -4246963126182714913013618616047392997193886799842470202627551639109632 : 
Msecant[10,16] :=  151563297916042854052141464934262063370484175022197742816360714108665856 : 
Msecant[10,17] :=  2975250516034557199009378379706632042423226724077594416606374174654464 : 
Msecant[10,18] :=  708988003967050414811216352127272728629580660962260120718966656073728 : 
Msecant[10,19] :=  1502575342187270996531372697117389009181894607346782861185953455669248 : 
Msecant[10,20] :=  2965206676095482746091576903926689394844090800379759297017308807954432 : 
Msecant[10,21] :=  97293429043420936953110968479278588823532248200706742437321117794304 : 
Msecant[10,22] :=  1274659778786805015226629191145232703997110771235608496330267986755584 : 
Msecant[10,23] :=  -1620810790161206789921446005555199761089592605606327905947023944187904 : 
Msecant[10,24] :=  3415219456974115613491969038158703650434447980755615294377925529305088 : 
Msecant[10,25] :=  4587607524397230106903941592523427358927334169795033141591623539359744 : 
Msecant[10,26] :=  20657179364131356094123083990944484805524725495035552621771760861184 : 
Msecant[10,27] :=  -238120032575475342217331026870791295275220019189887969103917841645568 : 
Msecant[10,28] :=  4740796970921529728206782432701723886857740646724478940278753710833664 : 
Msecant[10,29] :=  -2539749148749914659291118029374899205521556230021588742272293508481024 : 
Msecant[10,30] :=  1260292161581133890570607920885990481273779755862932212261869957677056 : 
Msecant[10,31] :=  -1776711560959751812199737759133543014661355878485012401834540083970048 : 
Msecant[10,32] :=  8108402981293798792610617017019768326601084107222191075497204682588160 : 
Msecant[10,33] :=  -1028747405878715401513673802063652340463862527320515586179203424321536 : 
Msecant[10,34] :=  4499831657481036045016318080010096669157689524537431393081587874660352 : 
Msecant[10,35] :=  1671093171823825930614557796840646030098930289239701760485603187621888 : 
Msecant[10,36] :=  18259532728841478719643405039690246839225392008676485543104165707776 : 
Msecant[10,37] :=  5643282035239245241486494597251405048246529617497005992199628271910912 : 
Msecant[10,38] :=  661853056780821809703964330588420612875555419619959958234242847080448 : 
Msecant[10,39] :=  3313142453410999618958301638348054362088396304918263305813242226409472 : 

Msecant[11,1] :=  54254768319031724322246815167790084292981046354954900086965457801707520000 : 
Msecant[11,2] :=  -191133559863295592488761218964426480690846599280757150111074213054382080000 : 
Msecant[11,3] :=  -216844957220142842569308152088743101982712547790383801171305276309504000000 : 
Msecant[11,4] :=  -813746034736056212377648603834411944103476494393664297475451441939742720000 : 
Msecant[11,5] :=  -215457937594835177929256817902190506424589307405015406287572526668185600000 : 
Msecant[11,6] :=  38013355127148790882469779130438643333016946268247242752899261190852444160000 : 
Msecant[11,7] :=  114431854722734722819028735567616621632050052569699399195516794167623680000 : 
Msecant[11,8] :=  3699908898819403668009861411810968190307239651353334492720559636013383680000 : 
Msecant[11,9] :=  331875909883764100809414246930563808006034533312877924485577707053383680000 : 
Msecant[11,10] :=  751465504851552529049836935155356323712844140367480885583795626527948800000 : 
Msecant[11,11] :=  119739970581823411704320920904480949017294337922889257676935435722424320000 : 
Msecant[11,12] :=  1005241319941224093865238143726923690876611428309991422185375646336942080000 : 
Msecant[11,13] :=  -59917217546916411377779429769518922024254008455421691294582679352115200000 : 
Msecant[11,14] :=  155011304148158013437337548605999349984252409267860889396934360592547840000 : 
Msecant[11,15] :=  -759234628240199619052578744998229812249305987144162933172127439351971840000 : 
Msecant[11,16] :=  677751004772098946738355445058044761928571787909979531021149508433858396160000 : 
Msecant[11,17] :=  584966157175824723093319289444142151049395817845645267876339583377735680000 : 
Msecant[11,18] :=  7243350957059178007057707749625309675634687843163885497235387298594816000000 : 
Msecant[11,19] :=  57496680008684085746002406667629313763251965431917641922018499881861120000 : 
Msecant[11,20] :=  1904336505788834972495021497773025549407885257112814470705501819568128000000 : 
Msecant[11,21] :=  9635144625418220069444867245463233436309795604422326706941913805619200000 : 
Msecant[11,22] :=  130522882345538489253560295155268396727247891185105779925305099721113600000 : 
Msecant[11,23] :=  49855536196869917578995684071396012578253253209285586436470603196661760000 : 
Msecant[11,24] :=  -91694363669335018581879509548141522000143548063982870492556224382894080000 : 
Msecant[11,25] :=  3481352919951093791952339270121507859802468251598758439283980715036508160000 : 
Msecant[11,26] :=  12846246431527760572382598628479936795397749260448011340178247193722880000 : 
Msecant[11,27] :=  115160402231105789490595846736129267409186257551060159873101639183237120000 : 
Msecant[11,28] :=  1951507228803635109263949906866525546080025500453816070067161686175907840000 : 
Msecant[11,29] :=  2670695305674889469144155517135076570444488951640442564720752017681940480000 : 
Msecant[11,30] :=  -827863983772985146822010372327461207337210014307156305746232111398912000000 : 
Msecant[11,31] :=  335309174928840066618684067489378836713082184197238287347818770066309120000 : 
Msecant[11,32] :=  4003359498523989628318602634713935373717914233456611857067060444101345280000 : 
Msecant[11,33] :=  46836994972101295012799810018371937676177086063916726898162792094760960000 : 
Msecant[11,34] :=  -692254966045253028330356042689287838829456447716666655795897432282234880000 : 
Msecant[11,35] :=  -103589729840045218376530520223508797434258698239365825648888759734763520000 : 
Msecant[11,36] :=  -30253562473203761336587848548551630799630638655653742294110658179891200000 : 
Msecant[11,37] :=  -697397251632413804245049212987756929078166346479726490580636507753676800000 : 
Msecant[11,38] :=  -174415232767658206781913295181525140736616044250621953117072543491031040000 : 
Msecant[11,39] :=  -365052152402523692326405520454258554620767960145292045872879637023948800000 : 

Msecant[12,1] :=  468235280503830830220855024608788785031647341185685681445273600000 : 
Msecant[12,2] :=  1648075225736213006701102870780767054145858178047280424702443520000 : 
Msecant[12,3] :=  318597628172566496711118813353357403206126484156885856419840000 : 
Msecant[12,4] :=  -13146113574580828143505512073161190244015398817333378946170880000 : 
Msecant[12,5] :=  198576362580956161922576488893231754992206180041920960528384000000 : 
Msecant[12,6] :=  8607505861083081445371200205300166533904202106902962684357194547200 : 
Msecant[12,7] :=  -2386313664787601885595149278211953810810537575817561697723351040000 : 
Msecant[12,8] :=  3624029878315560511503128863477129229080184573697130264642191360000 : 
Msecant[12,9] :=  3998043565563313380954866311251713562978447297013577101124567040000 : 
Msecant[12,10] :=  -399266438247475269765177483536120387854095378087310917170626560000 : 
Msecant[12,11] :=  -3020503988642670705160113948732626406810003995199093444968448000000 : 
Msecant[12,12] :=  4255450115685505600216766228503053010980552066878540520735375360000 : 
Msecant[12,13] :=  -1460003712612198101276768636775596177925932071766070965305344000000 : 
Msecant[12,14] :=  495048378218303244182650462417454016322506324366625533119692800000 : 
Msecant[12,15] :=  -161294745876582188044445341978841355480694623449438566723092480000 : 
Msecant[12,16] :=  2270367253077863286444693354229900114391599261606103854200615075840 : 
Msecant[12,17] :=  2234799536459318278566074103442886161199999212830795713898086400000 : 
Msecant[12,18] :=  -1237991392311640173213956061703916220578361036500280114599795097600 : 
Msecant[12,19] :=  238748455418824900573185255496233035619103391862728108298731520000 : 
Msecant[12,20] :=  1850701980479978796801344196133632538090410952310796817457479680000 : 
Msecant[12,21] :=  112148084235835953403502850427766653497132155913909357772800000000 : 
Msecant[12,22] :=  1532264845390433430885999175435229399847729026110709024843366400000 : 
Msecant[12,23] :=  -1105273788662592947628983126318872244168435524562549026502737920000 : 
Msecant[12,24] :=  42296202309863546242692385206856655750159863630307294340710400000 : 
Msecant[12,25] :=  469233139196843852511326435793149061229100898719696445694279680000 : 
Msecant[12,26] :=  -135283702565249590426772806005236949389480657204824925798400000000 : 
Msecant[12,27] :=  -726602601763231419826489098327450612812781079138547859770572800000 : 
Msecant[12,28] :=  616640705655918960281182225950769784274770875381967775628001280000 : 
Msecant[12,29] :=  -3708864287292660122703064145293507738064637964468184283296563200000 : 
Msecant[12,30] :=  2450950455692325445715521440138630946433828298807029047020748800000 : 
Msecant[12,31] :=  -1809056998975555805808849163912049943090174606977676732310487040000 : 
Msecant[12,32] :=  1921923895999054944394734107057534933738315459667402146740961280000 : 
Msecant[12,33] :=  -798171287804455397238334735151521837556354726710632341569536000000 : 
Msecant[12,34] :=  4905622961881502268352030696943350745086258119990243989536112640000 : 
Msecant[12,35] :=  1623954367692479248972965053971359151995447309819801275958558720000 : 
Msecant[12,36] :=  71937666874631699046172123961982802332998157306041480301772800000 : 
Msecant[12,37] :=  1365253013448696556531994013695414375648393130429407552046366720000 : 
Msecant[12,38] :=  2019831366320268010371012353099845361335535154779109359773286400000 : 
Msecant[12,39] :=  3470608126439838299530686275757964816779950610737520462853570560000 : 

Msecant[13,1] :=  -62212289254815920196739142542849151679180870836274044349530819788800 : 
Msecant[13,2] :=  -199015277380790099384777622669427211308410364957567655488560876748800 : 
Msecant[13,3] :=  -163631881414975385414578256808406734353725594483318938629781533491200 : 
Msecant[13,4] :=  40253138133412091546858259292406725927821827546553655236721901568000 : 
Msecant[13,5] :=  121083648072347426910503340186841976988375242688413526621589340160000 : 
Msecant[13,6] :=  -8488722380508501917081983943086108005285390637020694327587650509209600 : 
Msecant[13,7] :=  -363497326348421629275540112231194473733529034351694122106804712243200 : 
Msecant[13,8] :=  3593404023245607305583041131717091680688044213728286135379495485440000 : 
Msecant[13,9] :=  692642779369613426171160127160848343213179670190158279570419089408000 : 
Msecant[13,10] :=  539905282082662394301589864593727562257556746480211463310621959782400 : 
Msecant[13,11] :=  -23483842256941083108812888308013560036964818513026176955155742720000 : 
Msecant[13,12] :=  565943719219782064320828687970750015427177502409308806916263745945600 : 
Msecant[13,13] :=  61964603073395900719120656535193404513707740832577451630945894400000 : 
Msecant[13,14] :=  -143052261507747799110143994296941716716240113764211803976440270028800 : 
Msecant[13,15] :=  -112251614878638760092191198411292895884640493855535398497736982528000 : 
Msecant[13,16] :=  803974457714787444904518791918398914192650399378851854271968116673085440 : 
Msecant[13,17] :=  1176609072025446061105682804053921695433701173643082746949860851712000 : 
Msecant[13,18] :=  -6047590681731633678304652102182485856318363579709639480839803764736000 : 
Msecant[13,19] :=  159358618119667515844224642723460999519171686780132289079290311475200 : 
Msecant[13,20] :=  1278901899580033400577216997993888660639020179512626086709617177395200 : 
Msecant[13,21] :=  58809248598466811456959995804278619766892513508991624921743360000 : 
Msecant[13,22] :=  302780019750909914515213651394258605635722070094155185582989167820800 : 
Msecant[13,23] :=  -134117633429212778691570232799365523929047904681939944695513323929600 : 
Msecant[13,24] :=  625595878896516904258926285455050779236204428787304802999157863219200 : 
Msecant[13,25] :=  2385865344735466274218319050229359254709705973138476259231030417817600 : 
Msecant[13,26] :=  40388204759547838529691206290112367222670331995681173958714982400000 : 
Msecant[13,27] :=  -63457770315297267945065484743800434380609358214968764842660331520000 : 
Msecant[13,28] :=  1529051623324272284949670723088798875083894211827632026422458135347200 : 
Msecant[13,29] :=  1679491205486376181798503552306241724399634586228321434119325509222400 : 
Msecant[13,30] :=  286290342416307838374292637432300324600010539842750563652319418777600 : 
Msecant[13,31] :=  -198258152961131072517063854755738990892161009897565643309474172108800 : 
Msecant[13,32] :=  2565986303158709211897931635644052602977963091624659748623701403238400 : 
Msecant[13,33] :=  517726182691448197523232122953108111488581055732850415241894297600 : 
Msecant[13,34] :=  645789596826037196258640187251025313999704169141181110262943029657600 : 
Msecant[13,35] :=  190108493448770198693538746692451510918714073374854575552731283456000 : 
Msecant[13,36] :=  44558346810843659406484184869761867298589870111007550248444336537600 : 
Msecant[13,37] :=  -137814489458525158224136023705864542050588571264459227773170142412800 : 
Msecant[13,38] :=  117923729949345431564665785493590558720389581523759240150493482188800 : 
Msecant[13,39] :=  672248758666952383116780557897017969080562908859955091743156522188800 : 

Msecant[14,1] :=  -26254708925443403410289071226194484036380559677514560463211331584000000 : 
Msecant[14,2] :=  16351678163915225054601167942301176484035826280756160615193929318400000 : 
Msecant[14,3] :=  -52024385232351518331130013212500266692355817374929195716504767692800000 : 
Msecant[14,4] :=  -810802629148306876355063242091709502170494020165470904923665203200000 : 
Msecant[14,5] :=  -64933923405170870546681689835595662266370535467866493271536566272000000 : 
Msecant[14,6] :=  338577736846114248915769228327908037705877749300400488468096774412697600 : 
Msecant[14,7] :=  -13607043690980583052921650429327747677253145526371546158470686310400000 : 
Msecant[14,8] :=  -121739663636368555637171081834709260228849778351960867477013250703360000 : 
Msecant[14,9] :=  47660721500014385686781961954783000002383772883902258324239558901760000 : 
Msecant[14,10] :=  10714052681801968123908091516450435354472919016880498149231542927360000 : 
Msecant[14,11] :=  -35246055242487155815529200669315704122792891975308749930221273088000000 : 
Msecant[14,12] :=  154966284626163289086206836312436890864328758880822226430160598466560000 : 
Msecant[14,13] :=  -4009566534215549649116071802886389601727738386336151670032957440000000 : 
Msecant[14,14] :=  8175611850625091409107543728334145390366919955518138737475190784000000 : 
Msecant[14,15] :=  -7244498267773587243876994455273720861109278122664473382073506201600000 : 
Msecant[14,16] :=  200503411137872781185044462834594729592518833437115611805874203619491840 : 
Msecant[14,17] :=  -103215641835046140818081031780984565043263438027209595571623994327040000 : 
Msecant[14,18] :=  60461268244388645965834541123640289092849519598296701241337597604659200 : 
Msecant[14,19] :=  -348616329975770174651812423208220788677297082932315367843404185600000 : 
Msecant[14,20] :=  5737503149387426229672301494210058553530349845243289788004979179520000 : 
Msecant[14,21] :=  4383083705752862720525870322419297105157056333217486635878318080000000 : 
Msecant[14,22] :=  25370813310740043202494738462169946304712311455904699960764714188800000 : 
Msecant[14,23] :=  386098230917915536840287677696955689346221836930004793703582924800000 : 
Msecant[14,24] :=  -106987701810711472393910638643872552849374586896651279871534065254400000 : 
Msecant[14,25] :=  34876495130278203216684750389198129417571700380793637921276118958080000 : 
Msecant[14,26] :=  20951721863727375799667712975293604022217086569997176944178757632000000 : 
Msecant[14,27] :=  -5646865144186420728206442204555917713524240358829441523331891200000000 : 
Msecant[14,28] :=  -30389321901462064157486284790285017810636787550200849995346403655680000 : 
Msecant[14,29] :=  -21487136319969195989695634034881006796959157716739652887771422392320000 : 
Msecant[14,30] :=  -92729156863139573259172199362672018652228494159528294301137108992000000 : 
Msecant[14,31] :=  3258526585279489993471687967519255771197940551012800266135981260800000 : 
Msecant[14,32] :=  -65208623017683587997619790436016952388860845032357113349688535285760000 : 
Msecant[14,33] :=  39094166988724725612982186094258348613182970121640671554262007808000000 : 
Msecant[14,34] :=  -9764594469802282119762490817467273690037786411972948191093771468800000 : 
Msecant[14,35] :=  8873524014730528603954482646093928855493860668859770837069411123200000 : 
Msecant[14,36] :=  19186516640154077128013089249049427216664512551197270012027994112000000 : 
Msecant[14,37] :=  -4880873215547303414637568098969632912078753210728304382848815595520000 : 
Msecant[14,38] :=  13958267228999743178729840216416094460403780684684527733837922304000000 : 
Msecant[14,39] :=  32766320875209983705624175104210789382701791322029357181982002380800000 : 

Msecant[15,1] :=  1182357910968603677568425359022685205315190038730033105817978273792 : 
Msecant[15,2] :=  3114689463702318769738920520689990767738207091194458684003870310400 : 
Msecant[15,3] :=  7119003663833936087767252711537493386748698918855818950624598294528 : 
Msecant[15,4] :=  -30110381939948557842565199021047736997142475266687860551826140037120 : 
Msecant[15,5] :=  -339308509572619369448349717679359218548856180377788805909076508672 : 
Msecant[15,6] :=  358751304600338461020609297964005157297844338667737589715955783925760 : 
Msecant[15,7] :=  608581587336448380473644029697699926620675894140845021522171002880 : 
Msecant[15,8] :=  36458199367742555898021972835773883522382038131633452861289299705856 : 
Msecant[15,9] :=  8327882330308958946003896238810448403544287417498013362231377920000 : 
Msecant[15,10] :=  3615051883495413361257376240373495443001584535497286839459294740480 : 
Msecant[15,11] :=  -627565749501972167430177255218519632042908953189164583921815388160 : 
Msecant[15,12] :=  12286830496120351151682723990234637036624395979966857604415482232832 : 
Msecant[15,13] :=  -311364220766804725815714216507420206385876134593947383668880179200 : 
Msecant[15,14] :=  1921494675365641054466404968771696930767299018170599086989980467200 : 
Msecant[15,15] :=  -20954018048570192303740853001548521997906236807693741995750944931840 : 
Msecant[15,16] :=  78552625668919637662993056170511916734808440468308132905119703150424064 : 
Msecant[15,17] :=  -1783305015207672660466617150042191076706623615165793968721551163392 : 
Msecant[15,18] :=  44529706493644702022086471556866940545318984401504986058667529109504 : 
Msecant[15,19] :=  2651598198527213616722076856898582491570856206539675331844647157760 : 
Msecant[15,20] :=  23050025680528662213638192480785944024447228319890227554647523983360 : 
Msecant[15,21] :=  206768620912116006493668502806340542166912799012720098233412485120 : 
Msecant[15,22] :=  3539974415398884848910857677594804100294620977330724967595072552960 : 
Msecant[15,23] :=  -3750399169614918901708747087225565506216325811372822770144174407680 : 
Msecant[15,24] :=  -4717477459511524182155574379319041242974075931990724009535641485312 : 
Msecant[15,25] :=  20147034799973429313661347506277328341623328461934048174037541584896 : 
Msecant[15,26] :=  -331232988052424705993955028993777888998688051560984858744902909952 : 
Msecant[15,27] :=  532205644173431570792664367728647144971004887874210886747024261120 : 
Msecant[15,28] :=  17798452801940588236828641757506437999264061283028158076099880812544 : 
Msecant[15,29] :=  1574479182185280661930373615420678956608853274985742629228935380992 : 
Msecant[15,30] :=  -3544180757451734969911542173838672567370055188687404433608756166656 : 
Msecant[15,31] :=  -3990078880220277138664555308709745827690131780108211301314776268800 : 
Msecant[15,32] :=  59266350559167268065437983404911522777265840403274340937512882536448 : 
Msecant[15,33] :=  -2541025532593309101838697343776326848395621518312183897976570118144 : 
Msecant[15,34] :=  -564582992433778790030853323984372516481726605313356793025061191680 : 
Msecant[15,35] :=  -1502318703845867320814752616263807048822011029649717495246838824960 : 
Msecant[15,36] :=  -2776745135431944562630474246028388665894200114801849394045978148864 : 
Msecant[15,37] :=  -4553608212495768320746775097935262107015619181795248018290163843072 : 
Msecant[15,38] :=  -1828818546127641195324947191993959505705046119098996673422997585920 : 
Msecant[15,39] :=  -9444893589288428615176403696115835832450407839584787581489066803200 : 

Msecant[16,1] :=  2042132004619633878123433386126077930290985547981818087877491294208 : 
Msecant[16,2] :=  -36863454096676299210310423238794914995958059426388043925449988898816 : 
Msecant[16,3] :=  -1154168765058097770408535207362296626970829342155574517469917741056 : 
Msecant[16,4] :=  -383681747463914065480242430356203132701534517729944406202289232019456 : 
Msecant[16,5] :=  151371687276400929875048827277619617473214183685844484954297204736 : 
Msecant[16,6] :=  -26946738629721899665139294640967933809048809232561811102630712231067648 : 
Msecant[16,7] :=  -137964474436998116585006917871265836011890277917221191622317515472896 : 
Msecant[16,8] :=  552002979983686550638002304699870560462310643391268974674838124756992 : 
Msecant[16,9] :=  -832563303647616229989016188800936713779466227855219437946160545792 : 
Msecant[16,10] :=  -45005821518723870984056086325180374882437255682237398816451247210496 : 
Msecant[16,11] :=  -24704495973050578501741304978186917461658966273374877748954136576 : 
Msecant[16,12] :=  45128469720454067832384903865673524980068618327396529874721273020416 : 
Msecant[16,13] :=  2862055920479193723741789483058149328683303752388278330527259295744 : 
Msecant[16,14] :=  2461916113310485806564755339111319221034117230834686537405493673984 : 
Msecant[16,15] :=  -356898849344897523939025543456795177102663844535985568891858338185216 : 
Msecant[16,16] :=  2857856334360606297534254574376941584289828462647516071046588413306208256 : 
Msecant[16,17] :=  45863188186022259349951807841300502348949115970550986757768954773504 : 
Msecant[16,18] :=  -9543451983020392146907238266958082747857835510286492790828264620818432 : 
Msecant[16,19] :=  84141875021721557207660454577716628416529728829549514003453218652160 : 
Msecant[16,20] :=  170292271946115940464747052168372811213219241988032766569884430630912 : 
Msecant[16,21] :=  977992144594965697676636978265987096338117821010791222781977559040 : 
Msecant[16,22] :=  114845478024926731733836064762138449148629616917951861949832433238016 : 
Msecant[16,23] :=  -73817399881995908104533387964909606687705426800836777858516599701504 : 
Msecant[16,24] :=  160870556878454338312075217814569180175467518661238392680037203574784 : 
Msecant[16,25] :=  331123710916350403871548076314284292112965024566723463530610591531008 : 
Msecant[16,26] :=  5344115565732680207292214350783250545315315186361670299295353405440 : 
Msecant[16,27] :=  3942818688368780860498121957883050088335767588716647406437387993088 : 
Msecant[16,28] :=  228161516419320248690793001851321786449373939801603162868721765056512 : 
Msecant[16,29] :=  -190314847914945042889270977427897920333008275643759693184889924878336 : 
Msecant[16,30] :=  -27233461454575369058413413397985196501762095673554585968130295595008 : 
Msecant[16,31] :=  -67203056848472448701030385521610537978139730592619494837775887237120 : 
Msecant[16,32] :=  500996914513489892081846169818474791725652900945451342212132881039360 : 
Msecant[16,33] :=  -3290283549370638354586969743684226901398572038234332335353553223680 : 
Msecant[16,34] :=  127203652145682988809171014535652640310383287240946184631292358819840 : 
Msecant[16,35] :=  70380269014454123757594168144855964528927153474014362451265009483776 : 
Msecant[16,36] :=  -6644796979711098229028482517042902890306594391314355442981982437376 : 
Msecant[16,37] :=  488865710834055321004843341114811252083566359877977812064799859671040 : 
Msecant[16,38] :=  -6225354821641855049894626340236090165706057483740268991934277615616 : 
Msecant[16,39] :=  141073748462072125543430757050087661139376790101374460248155494547456 : 

Msecant[17,1] :=  9553809832199560261007589164243403837173637162605151444315597176832000 : 
Msecant[17,2] :=  -26496517202984487346455945873673748380614455333573583790526660660428800 : 
Msecant[17,3] :=  -50671976692744545804193573346377243440466198248922482652152288667238400 : 
Msecant[17,4] :=  -12726679071441595366743795150794402081633775940197892050331169823129600 : 
Msecant[17,5] :=  -2578675639104757390094650214371038847707047789460520586274762915840000 : 
Msecant[17,6] :=  594791957324727933233999954054702257914622636099200304933834788396072960 : 
Msecant[17,7] :=  16587640329542311335515480423128016636941564909550047928064341232844800 : 
Msecant[17,8] :=  18194903880719042172767809971633603781985633710556444707983002802585600 : 
Msecant[17,9] :=  3751358710228172803334734420050296009583660297587747738419132052275200 : 
Msecant[17,10] :=  5097141699965679075688666031739971468035266809959749613961179299840000 : 
Msecant[17,11] :=  -111216241070760752632176253189313305627228780163044559611462170968064000 : 
Msecant[17,12] :=  68617787289027920380225207991379139909697869595209178529470416001433600 : 
Msecant[17,13] :=  842356953247320642972300891039225307386603907435976485908447756288000 : 
Msecant[17,14] :=  13293789974618078798512457188531358581846504336256761641651469811712000 : 
Msecant[17,15] :=  -5401676365159120911927355166144793528595994631892126391695317978316800 : 
Msecant[17,16] :=  537406603750111854223550118642077380882190375171984679273680922036142080 : 
Msecant[17,17] :=  -13826315908841327324916275418820095332451728022125851619257272709939200 : 
Msecant[17,18] :=  73460719732929255165117176401584950243749926553601912795194360300830720 : 
Msecant[17,19] :=  -12815812607511238672161537256176324768172682984080803933418563620044800 : 
Msecant[17,20] :=  8179129265890209302288007112782171054075520254176213906751847032422400 : 
Msecant[17,21] :=  -4223998168651579583670360577730283375252042880511153583592719777792000 : 
Msecant[17,22] :=  -24877333118095862541836879000321767222712992456708819194937240820121600 : 
Msecant[17,23] :=  15533945741902769355340184042569616483212225973638453703016635065958400 : 
Msecant[17,24] :=  22380714390192354384686576886060264238602637914499355513997281250508800 : 
Msecant[17,25] :=  49093728570332380625652996774168432429388015980422149344748470534144000 : 
Msecant[17,26] :=  13043824039198783642361676473621613031436289897763831600931439378432000 : 
Msecant[17,27] :=  12621454817958448348815690330769312267200848000623371821622277177344000 : 
Msecant[17,28] :=  18118610397992919682579459008135337863775153309788405247520153586892800 : 
Msecant[17,29] :=  19895858906553776083498162522980810143085050662729266931686771051724800 : 
Msecant[17,30] :=  -132036710597190401594354657682304177673575242427541896986089528229888000 : 
Msecant[17,31] :=  30867996454975960641222497730857658316419489702427294462564402357862400 : 
Msecant[17,32] :=  36688071647644879399143790275929073135243511798314061347133294274150400 : 
Msecant[17,33] :=  -5001181033735854715546423173642072018981139397202262695316128006144000 : 
Msecant[17,34] :=  -13744640594256865754959206213494005751629002925631527994818984044134400 : 
Msecant[17,35] :=  -34545280912900963660278469310180482251293125227344610016044020819558400 : 
Msecant[17,36] :=  44247826108420540399969023535812646616935539566994803632034675687424000 : 
Msecant[17,37] :=  -118734712122483354971253619444333226749834850124088885349086927414886400 : 
Msecant[17,38] :=  -28110524814651218047319353045294891425215268575180818802522525270016000 : 
Msecant[17,39] :=  43011881682401763940251649199222562533527508160936329176468221748838400 : 

Msecant[18,1] :=  -9632974540565061562026249902368791554057087444582400000000000 : 
Msecant[18,2] :=  26322825898240470489410046059100907074459408680878080000000000 : 
Msecant[18,3] :=  -22011693201793222256349079533416402624926382169784320000000000 : 
Msecant[18,4] :=  -30022976011730895047144463910508261743398003615989760000000000 : 
Msecant[18,5] :=  -34789137528170460459309384768716619643767261600153600000000000 : 
Msecant[18,6] :=  3684090012023560598485005492187354051776835496219418624000000000 : 
Msecant[18,7] :=  -32841921888964098998790369278444703318313689502187520000000000 : 
Msecant[18,8] :=  205678953650010214526757206323351339890174070719774720000000000 : 
Msecant[18,9] :=  42839072133494019413855005469753552734499690218782720000000000 : 
Msecant[18,10] :=  43578744637342991498534116731193797898898659367976960000000000 : 
Msecant[18,11] :=  31742563932709594052442203085389863328408466043699200000000000 : 
Msecant[18,12] :=  99830391901828278360865411680001987388887064374149120000000000 : 
Msecant[18,13] :=  -2773436370226957470172101385323314130281701362892800000000000 : 
Msecant[18,14] :=  1803292316155478164791123909084246781081856547225600000000000 : 
Msecant[18,15] :=  -46986041423784500370187099752784586526380563318702080000000000 : 
Msecant[18,16] :=  30237541535757892952058511735937628912210296363495974680000000000 : 
Msecant[18,17] :=  23943815920705746054654342643758758899228706049884160000000000 : 
Msecant[18,18] :=  846438851618179080171575256706343786377441945568206848000000000 : 
Msecant[18,19] :=  10486839875740570751394734058434112891239670672261120000000000 : 
Msecant[18,20] :=  130537294999392471861695028698558137413755940128686080000000000 : 
Msecant[18,21] :=  -1626499818519465093213747286660685437585802133504000000000000 : 
Msecant[18,22] :=  11575114799444803985288167776486487036411459920199680000000000 : 
Msecant[18,23] :=  -13935926674047523558674396810930684586578265516277760000000000 : 
Msecant[18,24] :=  -3392917156767057428979019028759653816243322541834240000000000 : 
Msecant[18,25] :=  203891102849831706650544001494224779370866423218831360000000000 : 
Msecant[18,26] :=  -3758605730984189330244751273762352854550536676966400000000000 : 
Msecant[18,27] :=  -99491589903094284374222372586508476931903586304000000000000 : 
Msecant[18,28] :=  129252395728442988745712543273985319046035546476380160000000000 : 
Msecant[18,29] :=  106030365465158915736388754495401743285434062822440960000000000 : 
Msecant[18,30] :=  20938919237882531426350279439012345366285542726041600000000000 : 
Msecant[18,31] :=  -13193668070840940122382829518327029723072217226936320000000000 : 
Msecant[18,32] :=  229723264597470711103148389948855133108506590180802560000000000 : 
Msecant[18,33] :=  12070660648149470981407425533246244001486203283046400000000000 : 
Msecant[18,34] :=  43235849530926789979580516773785680809803317677916160000000000 : 
Msecant[18,35] :=  15854464871191970900622681293275609978507511566172160000000000 : 
Msecant[18,36] :=  1377049183869211132422499808237283589433097899212800000000000 : 
Msecant[18,37] :=  8955940767148067309020209786059283734298527111577600000000000 : 
Msecant[18,38] :=  9039875575856019895939402193969135761272079869542400000000000 : 
Msecant[18,39] :=  15721446706989153114092751645242690452196110919270400000000000 : 

Msecant[19,1] :=  986154482070435099577849243806931561425778475358062584528896000 : 
Msecant[19,2] :=  19459072464023454872098264442361429194952038483579918490796032000 : 
Msecant[19,3] :=  35750568437164803177496557415839010083401070741965729981005824000 : 
Msecant[19,4] :=  -71552147857943280567691700931820646319217663222378060994052096000 : 
Msecant[19,5] :=  -306272869126166818074038128167460986443926230922795753144320000 : 
Msecant[19,6] :=  285159872633723588567127161253474400549955479009160281083346944000 : 
Msecant[19,7] :=  -18528798366774533771052503913862450974819265565315642708459520000 : 
Msecant[19,8] :=  6198527018448150436726185385209732475275437418369759326502912000 : 
Msecant[19,9] :=  2635869535194531606676438973658401571403668479901654879043584000 : 
Msecant[19,10] :=  1823438068536718568746837875684256446240088150010192247914496000 : 
Msecant[19,11] :=  389477303326063598568462429122814092562650984862701926219776000 : 
Msecant[19,12] :=  20273327296819349751237762594761935619893808686778980723851264000 : 
Msecant[19,13] :=  -677084268677317729615689983372670394603246742995733166686208000 : 
Msecant[19,14] :=  -3933676806387190161107598241852154706546663979704253868408832000 : 
Msecant[19,15] :=  -73418520796228820153028668489642422638666956290333095575420928000 : 
Msecant[19,16] :=  4224738642123454235325084995802158176584907390193133542631800832000 : 
Msecant[19,17] :=  -17364185707626080999339536681017238093858749665944186543669248000 : 
Msecant[19,18] :=  -7984969570474585873563926773378129538769111554682604008505344000 : 
Msecant[19,19] :=  22462074640755416383347583242263686659982982007727068844916736000 : 
Msecant[19,20] :=  9227837687920594002902323279284575162247744845443849500229632000 : 
Msecant[19,21] :=  -18468592173143375534385479303934412242389937442771722829824000 : 
Msecant[19,22] :=  8585726170622967737684747919806695391166394835842142992072704000 : 
Msecant[19,23] :=  -23509904314999192447441204881496785525922107314003212240945152000 : 
Msecant[19,24] :=  -1024209461179108725314031721023744381335089421099426604122112000 : 
Msecant[19,25] :=  -26762177617656655206518336400258660726728557973381382961889280000 : 
Msecant[19,26] :=  -11390969975405453703235371706943797656836097731290780925952000 : 
Msecant[19,27] :=  -4769870389680705182267465154988703809735014706785474469429248000 : 
Msecant[19,28] :=  4838093887280215042624814449218327699795224219638360398888960000 : 
Msecant[19,29] :=  -95436431591430487850358373047287551312062112049251187731464192000 : 
Msecant[19,30] :=  -523121910054387900056202875318980019498683882643944548335616000 : 
Msecant[19,31] :=  -36909219309421303513593838101648907054958059764653088344899584000 : 
Msecant[19,32] :=  27768119643081291895430854633753135970169438931610741118074880000 : 
Msecant[19,33] :=  -5462790715592208600579723238734740131686404222693554645893120000 : 
Msecant[19,34] :=  37724041513558198588933844944203000877171814535421232865607680000 : 
Msecant[19,35] :=  9164560557026864634216750287759127246091833506996136771059712000 : 
Msecant[19,36] :=  -492832449393418182895485717294213321788738829123426982035456000 : 
Msecant[19,37] :=  -3694826151917408041703677906327040987085331177868593220026368000 : 
Msecant[19,38] :=  163772527693748839760873607937939615857102841854792132722688000 : 
Msecant[19,39] :=  39123389501486217525919424949623070594000655460705172971323392000 : 

Msecant[20,1] :=  11386576454485256681092298829205351886444784701927313464965988352000 : 
Msecant[20,2] :=  -47901463299348928364045941243893442302389763425940422861574465650688 : 
Msecant[20,3] :=  380087099798787124820044657426187569288760259430888263288550506627072 : 
Msecant[20,4] :=  -893038396105535155249789422196042061537231644425295026215193598230528 : 
Msecant[20,5] :=  3886003456656440437697290778944645388094087765291950878231558619136 : 
Msecant[20,6] :=  -80759294178961857805978140079267225933377794340867207756745332083392512 : 
Msecant[20,7] :=  -58660880384462947401318388607053524651490051699218345624080096428032 : 
Msecant[20,8] :=  1903242431686068785160658583059854001934445966549307988734584595415040 : 
Msecant[20,9] :=  137631839074366053334321061753620538410401997158927626973913056018432 : 
Msecant[20,10] :=  438410091425081812632595726426056109492735631923692160317015189356544 : 
Msecant[20,11] :=  4284044948777810873092727583729956561611106443162887718830499430400 : 
Msecant[20,12] :=  536161673757817423479940611969574903749078254088217557546119894925312 : 
Msecant[20,13] :=  -4839879424009054193915181182848233507627718188821758125801555886080 : 
Msecant[20,14] :=  -13201325001437448471124853178425859432103451463899032709833030631424 : 
Msecant[20,15] :=  -674047834954403500505688693322139492820814015724161241680686008500224 : 
Msecant[20,16] :=  68499635635285934396672077321140251645222074622345416638150944811191894016 : 
Msecant[20,17] :=  304080908393227585862420229146398472919104737829339807274528197836800 : 
Msecant[20,18] :=  -29929596427779359209765140802544327362076037082035143181195878709854208 : 
Msecant[20,19] :=  178482879905898273796361450269864443774410774991369243643608123310080 : 
Msecant[20,20] :=  858485087380698090054980970122714973714775764133172806723529355558912 : 
Msecant[20,21] :=  1408898874965853247551905606905531223777025348270181508049889394688 : 
Msecant[20,22] :=  197776410368627514167281006105072819344317446879483656428532296318976 : 
Msecant[20,23] :=  -121514433503771190687472385247599343892068276291364087096011795726336 : 
Msecant[20,24] :=  -76630530732960373854372107262530575674010456117936323131009434386432 : 
Msecant[20,25] :=  1125636883937088396350452824400423775454484904879028983220551326629888 : 
Msecant[20,26] :=  -1614474079705104719807683979148598236366542183672958858966494871552 : 
Msecant[20,27] :=  -23172269633457334009833913873947955152727516850233104281874544459776 : 
Msecant[20,28] :=  628220617269840933030929948134814366349829036732915364626914210742272 : 
Msecant[20,29] :=  486761441820504922359965500296843532184864674032817312201054925881344 : 
Msecant[20,30] :=  -13280879795101956338543581695683500327330640866229576008909442777088 : 
Msecant[20,31] :=  -232960511360094077126687895343950092249614357820801949594342754615296 : 
Msecant[20,32] :=  1697399284080128178826347838429814702864007419894039552901352809037824 : 
Msecant[20,33] :=  -52520392903946118722645567064163626512738400385867271402225953406976 : 
Msecant[20,34] :=  94249915334289378075477177542991996734313776853279458659999760252928 : 
Msecant[20,35] :=  24131688485237664980965043025840388175224729516144135019165059645440 : 
Msecant[20,36] :=  -17261048102747327035622641901507659244315983936860794550759349813248 : 
Msecant[20,37] :=  -639180502117725776934534181436998701168295853912900041780099333226496 : 
Msecant[20,38] :=  -8799292246919887398109272451921180059760226442736958416191548817408 : 
Msecant[20,39] :=  295840809451537073894401107667460097144498375584811582523753359212544 : 

Msecant[21,1] :=  -27386876620910167665090701152662398382285492799603056369184171622400 : 
Msecant[21,2] :=  140378972472422693761886895348000146706499466390101691834629651169280 : 
Msecant[21,3] :=  1934088158188699143138199209523450389412075840576222753449849561022464 : 
Msecant[21,4] :=  -3391207169814477559367326379742553816118286739765367554128581404655616 : 
Msecant[21,5] :=  28956041328021987637478961740703641041286327955341001821471687835648 : 
Msecant[21,6] :=  6467166145317107137733001607376069770487007640018042119914491503181824 : 
Msecant[21,7] :=  -1080354516180857625019327217572253790631919849951784528597314086895616 : 
Msecant[21,8] :=  1555805796310656671410818202584245614065279517582270414362382996340736 : 
Msecant[21,9] :=  467166375977328790706350216995893314924479085587972811003885894238208 : 
Msecant[21,10] :=  171241143694545298518222809909625553422783044737684707957134535426048 : 
Msecant[21,11] :=  471966132669715203807677022583006865228031288752236849279457273315328 : 
Msecant[21,12] :=  641957184961423131994265112778025466712303331940804321203910434881536 : 
Msecant[21,13] :=  642933795395811165005803831895481927660221341355589384678253686423552 : 
Msecant[21,14] :=  -117764616161268560348896988451106410663410692074077081804326928646144 : 
Msecant[21,15] :=  -3735895129326432298114231518762687505048858094096374656330322340216832 : 
Msecant[21,16] :=  69364331097263597748134563506910170857424963050656525802317998918205440 : 
Msecant[21,17] :=  -1611375926596050299810207207455655968511163183738671819555022446788608 : 
Msecant[21,18] :=  -4848364042392206540732909859662436256583659654708659764297626866941952 : 
Msecant[21,19] :=  1221616168727552250298130542741122811706066860690675379706662095945728 : 
Msecant[21,20] :=  924494230173505219531617015690694346701390847831022990484442953285632 : 
Msecant[21,21] :=  164712080186523258764436840407478574709415754523463265884706367864832 : 
Msecant[21,22] :=  -49844265885818904648860275246358901464175978126235736594353826562048 : 
Msecant[21,23] :=  -1080127345088701724875931206517204361778295003882139467455665669144576 : 
Msecant[21,24] :=  -331140999654290615052016065767546715871236298664863471456382682660864 : 
Msecant[21,25] :=  -605594961773736929605589229273004302234022091158865274795889960943616 : 
Msecant[21,26] :=  -71592188163212901697802305329165053765392037148979830295418086883328 : 
Msecant[21,27] :=  355670591312793281638602451352806802136291588982310663566053190139904 : 
Msecant[21,28] :=  798776700710369723104262697173851462070078062076678197110883646177280 : 
Msecant[21,29] :=  -3571090516781146985150235888410943058789172498478404944781128809578496 : 
Msecant[21,30] :=  -688805403088342047615652527153149060685893077982346577410651548811264 : 
Msecant[21,31] :=  -1719364706435683172117564397708797246106630555108979474251385141198848 : 
Msecant[21,32] :=  3542529351852767071660669623609965798425531697262017991721714106499072 : 
Msecant[21,33] :=  -139341008107434013382813497357717759104927792454556705818418142511104 : 
Msecant[21,34] :=  2483037351713079794932041297991109605280916456437832239531835084767232 : 
Msecant[21,35] :=  648208485901198440620128664830337171423236802096555330031636738736128 : 
Msecant[21,36] :=  -75853554036996982312630951320283377144671884474760533877444050944000 : 
Msecant[21,37] :=  -405704375349639010758484713239328033843290787160297495763605335834624 : 
Msecant[21,38] :=  -473107250671713284524192271400682658959354188979188083379404169805824 : 
Msecant[21,39] :=  959636244123094140708021758441989173940222036241202959327429545426944 : 

Msecant[22,1] :=  -93430406051086557479600198018035967289797477328210865568147381501184 : 
Msecant[22,2] :=  53888025301973677688712527354136404042217878273224386332219816669952 : 
Msecant[22,3] :=  -145054850733294947144599897492482179465145822434664586704786881328384 : 
Msecant[22,4] :=  -54673694522743518081235023928468245292457473710583130831049148304640 : 
Msecant[22,5] :=  -126377941872186951369417562154671329994042569391363715398906704508416 : 
Msecant[22,6] :=  954501668165587599613476284069207995117334446723323328784711592033696 : 
Msecant[22,7] :=  -172904833723443664736088271023152953295243430228511175933043363144960 : 
Msecant[22,8] :=  -139495370773673369857573090958861063324387178246954326364195487607808 : 
Msecant[22,9] :=  59928576308288836035703206834459822500414863074234884487196043521152 : 
Msecant[22,10] :=  -40886738028543158339015442581706834324129722913379585082369012505984 : 
Msecant[22,11] :=  -128018038642815339794301195230647420284547068549053970382367050684416 : 
Msecant[22,12] :=  327520743342107860751990977696389958699271267392311105224818898888832 : 
Msecant[22,13] :=  -33896844255885974883541308453169518078648648065499027990555224133120 : 
Msecant[22,14] :=  34747921123399797176791172328739307147165025457658542208629436110080 : 
Msecant[22,15] :=  -40116381733418088537519437661281516862515776343343150116279006323200 : 
Msecant[22,16] :=  307103850807989716970541677651680784889149271729277813370794179966960 : 
Msecant[22,17] :=  -126156862867422647661267713690390974100401101898216121610947104155264 : 
Msecant[22,18] :=  72092900928902777583140621056396035651544036553118598011734342794080 : 
Msecant[22,19] :=  33937135131603122679828920641667807376053711278412997158528371215360 : 
Msecant[22,20] :=  38649972549188757644678493544381263156677867475545203795850461523712 : 
Msecant[22,21] :=  -1845071555956066755378383675084329456341300789536296587934607424000 : 
Msecant[22,22] :=  39314323528479686046853657834740739482107380834185585922029863924736 : 
Msecant[22,23] :=  -61531177404502678960671396593792029969038909771047031535059037635840 : 
Msecant[22,24] :=  -45195466111518004074110278635703228603747686780346346002610556731136 : 
Msecant[22,25] :=  129247049388179586146807094748081089329243172407808076861491330765696 : 
Msecant[22,26] :=  103532140871077041443272147442057850555529006594769254391911477573632 : 
Msecant[22,27] :=  -9808638365650858277192964124044346841754358475407008703908555148800 : 
Msecant[22,28] :=  59008558553182663860267999325299055455215660550174842917084641746688 : 
Msecant[22,29] :=  -221553749249552532958430615499042640412586456749255440616034803573376 : 
Msecant[22,30] :=  -148047555623468913345618156901398877913573937584062920437160247033344 : 
Msecant[22,31] :=  18429245988150128886272261969015533702827477999194286185029329553920 : 
Msecant[22,32] :=  -123464801601960551655514182759585331799672219887149870865323528496896 : 
Msecant[22,33] :=  81330529281817816928516754950785714459107657254624596626738203478528 : 
Msecant[22,34] :=  215891760031642691762378872076071969547831104654753726917904676958720 : 
Msecant[22,35] :=  53767210743446994534072310631051335843968633918801128560676574543360 : 
Msecant[22,36] :=  80302664725531871730223561899237366902030065992717397166488803373056 : 
Msecant[22,37] :=  234079739295323033162276098237851891614289612071241677784440108805888 : 
Msecant[22,38] :=  62087944590471766617998530883597768385536968681187319878569481930496 : 
Msecant[22,39] :=  267258327699532713608972832413805766590433576791149811903374046970368 : 

Msecant[23,1] :=  10476456143425180732704417810667023352013140353224044913195178981851136 : 
Msecant[23,2] :=  -2120718434736754542915564129332042612974463483260455402785149147938816 : 
Msecant[23,3] :=  -8314406345103539330833836426443276289135652977270024110971386907852800 : 
Msecant[23,4] :=  13341315812239824680219234200968135460477289793148700619960055266017280 : 
Msecant[23,5] :=  1189068722621208596998383044540673706271701071706473328963240731869184 : 
Msecant[23,6] :=  -35697463650348110468619696315185543716423788326651986360695078361497600 : 
Msecant[23,7] :=  -7168869253129417190984916716109809411452050034825762176610883201925120 : 
Msecant[23,8] :=  1690515859661698423492972003644110043262114609001902757875787973525504 : 
Msecant[23,9] :=  -7535673334559342028408660002894016498900580108324341273694736757030912 : 
Msecant[23,10] :=  174082137022041360678468305062317688836572016359495676770481013260288 : 
Msecant[23,11] :=  -17038708198969085740474122580312695109640021352343325505537307960147968 : 
Msecant[23,12] :=  5289805611230486982029761362075480531016752580465507708864757898412032 : 
Msecant[23,13] :=  2861241806058313628164588017265467745659373638488744305997586918014976 : 
Msecant[23,14] :=  7378210067504634477588639057467436759710315491202264187883520249561088 : 
Msecant[23,15] :=  -2522677173379918849280991572498642900511051384487086815818428400533504 : 
Msecant[23,16] :=  309803623542017581680047072961706046484702374561118980599355892968718336 : 
Msecant[23,17] :=  1972777242120783671064411175912216842780410523870996585776998885883904 : 
Msecant[23,18] :=  -43678105082177453185065832283959698140156148047429997162513871644131328 : 
Msecant[23,19] :=  506767147317580701768705771888325061594905081162431409758123790958592 : 
Msecant[23,20] :=  3874233243176351758113546025539113500264125968148378459352207215034368 : 
Msecant[23,21] :=  -760737742764878981528844381167141917718455684038375627892791271489536 : 
Msecant[23,22] :=  -12861642213660714808892552974080968732252639454578381738911935787696128 : 
Msecant[23,23] :=  -2839259003610364297123373534110863405110201599987735521083650360737792 : 
Msecant[23,24] :=  495341938661867080839162399826769359009190745711714844016813140869120 : 
Msecant[23,25] :=  18104753854261201567826403112746140501471009890389091610792197915410432 : 
Msecant[23,26] :=  -8727052420554113163426731489186795084106238788617596208219803915124736 : 
Msecant[23,27] :=  4596798700077727245767069970620215008084157358825755252892864662732800 : 
Msecant[23,28] :=  12965693670845057492084114398099138771567774399897316035476666942750720 : 
Msecant[23,29] :=  15205495489965620674276813468501959248410727832823940764712854244818944 : 
Msecant[23,30] :=  -30488673023719724605897884000929184973858866840055681462042236379201536 : 
Msecant[23,31] :=  4609438872385770034572572658130680864792415048419233869287503639347200 : 
Msecant[23,32] :=  9262646792839443935301307258826060576251736493192898609527194652770304 : 
Msecant[23,33] :=  4372315466867149276096569438124805299897436157669034894389821740941312 : 
Msecant[23,34] :=  -4924265688076852825091993124944053315223930482593396093569713764827136 : 
Msecant[23,35] :=  -303731322968078710253844863760469684303192827980520820954191838052352 : 
Msecant[23,36] :=  1122474663844135111832789746288985363022946306535056866513242019594240 : 
Msecant[23,37] :=  -23491066120729781662484694771649996446630724632443524639971645031710720 : 
Msecant[23,38] :=  -3487913113319604974315971294342169228617038057591846003774899758301184 : 
Msecant[23,39] :=  -6416169815457259720811568029729046170171915171496584280540264234221568 : 

Msecant[24,1] :=  -1417108733375996420627658455664059924142876425360861549071171584 : 
Msecant[24,2] :=  4153737909120290978808992391434907947601661267900619194638532608 : 
Msecant[24,3] :=  -6340516066475580469972741902161616409460239485265922125140590592 : 
Msecant[24,4] :=  7451963362490578850987794886105644994852582826240792623006613504 : 
Msecant[24,5] :=  -10051465896042665062520623666827415809419980790726573029016469504 : 
Msecant[24,6] :=  42782316982027723392048557863463636822538441120900278889377169408 : 
Msecant[24,7] :=  529580281404026389175018226580971108992537396904224339332694016 : 
Msecant[24,8] :=  -10535367890224046418185250897890365862524695991612406960398270464 : 
Msecant[24,9] :=  885957885486851632937943000960747876380583910205597927658749952 : 
Msecant[24,10] :=  2288612987247143451145611701038407178000750264982988341775433728 : 
Msecant[24,11] :=  1327837344520709738562611388260372538018985128939689810205868032 : 
Msecant[24,12] :=  21379140428934574164853813531111369103493768404368832034081079296 : 
Msecant[24,13] :=  -311419372978973884927110331651923303951940011988360830740594688 : 
Msecant[24,14] :=  337948138550891868213601256339890551969866393852188456749367296 : 
Msecant[24,15] :=  -2550209575309984031262507410945520676633824702750091099011809280 : 
Msecant[24,16] :=  17641028962616744490579344739019759709018131118209338545293946880 : 
Msecant[24,17] :=  -9513189781332906440140187908144681069593482396484035094559850496 : 
Msecant[24,18] :=  6415844267861090982270278822203457056418498576642557568466812928 : 
Msecant[24,19] :=  1457715046707881071590581467884619674705091813870029221287428096 : 
Msecant[24,20] :=  2602734716254103262387682372874648754508738768207503770341343232 : 
Msecant[24,21] :=  1984920478495244253374917208133840911485889052519196293605621760 : 
Msecant[24,22] :=  2211473411748007303673930481347728231774448672261099679909937152 : 
Msecant[24,23] :=  595736315206305402193820813460014609512235732735799944772845568 : 
Msecant[24,24] :=  -7465122234256749846100958820308922126694157386113917501646569472 : 
Msecant[24,25] :=  6050630139220759072764839538324721224572635080517030234225115136 : 
Msecant[24,26] :=  1989740947652398865603066055705584528182136442742833907746471936 : 
Msecant[24,27] :=  1942099981541981549912653469512636157472322292642883589594152960 : 
Msecant[24,28] :=  -3354223920596484565916004446038344101174540361371733920531349504 : 
Msecant[24,29] :=  -5916954999380340221541196249191200011733280783125696927666012160 : 
Msecant[24,30] :=  -6546089336484758509139307614712816128212463690790406796561350656 : 
Msecant[24,31] :=  -2606316503840395949522388954566608724230534446593601042168938496 : 
Msecant[24,32] :=  -12101032086878575039743597426260752721395198557551259075710287872 : 
Msecant[24,33] :=  117907988117649447856015413488312217632796466011916771824500736 : 
Msecant[24,34] :=  9278758889782465158358920681261164827489753903755709109225127936 : 
Msecant[24,35] :=  -970349277823068915504818387464337636419533454632293875926958080 : 
Msecant[24,36] :=  2235949698387114196745944133534908991421411778449813378592407552 : 
Msecant[24,37] :=  7184854372718305283998511234564669662533274639632549429368586240 : 
Msecant[24,38] :=  1379894393679878506867731613921298014833842676778300158611816448 : 
Msecant[24,39] :=  250588570764104505898543431453633477066146959624156509779263488 : 

Msecant[25,1] :=  190897315395444523067888607624720911776372221377330261655552000000000000 : 
Msecant[25,2] :=  94454273347110637596678402676657085025746855418919532199936000000000000 : 
Msecant[25,3] :=  -27204199381181135188669528996345224304697969275935567347712000000000000 : 
Msecant[25,4] :=  -144102928925749700716267604017578082512043893277513061892096000000000000 : 
Msecant[25,5] :=  -140597180750730736846567785272105626379128214761739297587200000000000000 : 
Msecant[25,6] :=  3219148607936422123183158253750389695338082607275318429008527360000000000 : 
Msecant[25,7] :=  51812528971265901654088457438880913522760681184372313030656000000000000 : 
Msecant[25,8] :=  229125971476657994511460412080941968118494122055600606281728000000000000 : 
Msecant[25,9] :=  306497194422001749907539500647700273147910817967138027077632000000000000 : 
Msecant[25,10] :=  201763442992003872863246990268000352541037039439295160385536000000000000 : 
Msecant[25,11] :=  -108019067874018258677451957119721757733294866657601907916800000000000000 : 
Msecant[25,12] :=  549326499540927110015706537318850706867288642984921141673984000000000000 : 
Msecant[25,13] :=  -11539747130840196317977078786005361031105830654609639833600000000000000 : 
Msecant[25,14] :=  -1692847190951454272026806066068741713065883448405222227968000000000000 : 
Msecant[25,15] :=  -311866455149085145194167056801119830321811958891649462304768000000000000 : 
Msecant[25,16] :=  7964075578534849390998070251894852202256292289316328510276501504000000000 : 
Msecant[25,17] :=  27773903575145178000880446731869887143485415952612625219584000000000000 : 
Msecant[25,18] :=  117949973676169911133910712504636434439988191505177745845125120000000000 : 
Msecant[25,19] :=  54061167311923072668924627812119086503865672538919231913984000000000000 : 
Msecant[25,20] :=  288521007677990944225704489606718555075911354854870020521984000000000000 : 
Msecant[25,21] :=  13689625213662986152855677560760450831973479444351848448000000000000000 : 
Msecant[25,22] :=  202234235261434419688340768414963916937989239548639103385600000000000000 : 
Msecant[25,23] :=  -80886649695733295392280761079807657652423997967751974387712000000000000 : 
Msecant[25,24] :=  -312691958335178302998576837096125321640406429101245498916864000000000000 : 
Msecant[25,25] :=  496588869462806152177532571084936736170678283049754534739968000000000000 : 
Msecant[25,26] :=  -40959458566359747509825288417536277270106396669180855091200000000000000 : 
Msecant[25,27] :=  -10939457722396404419498141859128720502435708981035242782720000000000000 : 
Msecant[25,28] :=  26978079525716087182241172954878061951185653642563767402496000000000000 : 
Msecant[25,29] :=  82604053961771449477051995171595269610277287865835597201408000000000000 : 
Msecant[25,30] :=  -233937865935340108391498821294827792659916674215015506837504000000000000 : 
Msecant[25,31] :=  -256472690074575170259538060808626151581731026209572876189696000000000000 : 
Msecant[25,32] :=  411504560080564938228918400841941312944832040769710014267392000000000000 : 
Msecant[25,33] :=  12409539840349392103292407634001279856440109441770724786176000000000000 : 
Msecant[25,34] :=  166058417669507646057739079313717885264672684677780755709952000000000000 : 
Msecant[25,35] :=  -3504895286648727720784139337794935965839041765709969915904000000000000 : 
Msecant[25,36] :=  2900629946424293943537042853145532357277970289391647031296000000000000 : 
Msecant[25,37] :=  -134105594744164412549157268046608249190132812223617599012864000000000000 : 
Msecant[25,38] :=  -13767938117353847544095605895129350233586665664864563658752000000000000 : 
Msecant[25,39] :=  -102620103136596493879374127996514320938259531412527573303296000000000000 : 

Msecant[26,1] :=  -41798909771123669010884361231131036354492300593417462355338670899200000 : 
Msecant[26,2] :=  20564782122918052357329397723935435507661098241277138083739231846400000 : 
Msecant[26,3] :=  -34283330371489748174691109778324587418210429210507802847697877073920000 : 
Msecant[26,4] :=  -30497409520990443846933607243272161217692037336292682710616333352960000 : 
Msecant[26,5] :=  -18935354038622594814748404329046395105357186197853403993424999219200000 : 
Msecant[26,6] :=  542870601750855623678083266167503462934524115972372147960430691614720000 : 
Msecant[26,7] :=  -237386495273970750387540053874863974561196857090167605507732904345600000 : 
Msecant[26,8] :=  10916201101731860736021872160150663370802174884984007420900750131200000 : 
Msecant[26,9] :=  5405549451549584453660494799566394513409781926022612556744113520640000 : 
Msecant[26,10] :=  -8163131230571374119623500280855169252407614487281655773959196508160000 : 
Msecant[26,11] :=  24777528083144950325814502027163530737492112301074120491091089162240000 : 
Msecant[26,12] :=  33336229186805363040715134039453397474841450937353436327047992442880000 : 
Msecant[26,13] :=  -12634604252698131530289696769872632183721177226259858652372821606400000 : 
Msecant[26,14] :=  48178533509925942047639710601200993687647957457840374920188778250240000 : 
Msecant[26,15] :=  3414599219462963457893310454190507488220253818863265232015411118080000 : 
Msecant[26,16] :=  -120917982345988617077958110896930377343269483178096470177584177479680000 : 
Msecant[26,17] :=  -262501743949990297043898650276899007658609261582816760625245622108160000 : 
Msecant[26,18] :=  -68950575457740017907293795851082745150068922346237247111042464481280000 : 
Msecant[26,19] :=  -73838119836017059010517793889420606181950256203537892851384970117120000 : 
Msecant[26,20] :=  -54464181876952175994367366829843471887288267320422393538791457423360000 : 
Msecant[26,21] :=  -3684718515864111910145081275880463640346819694172567759085748879360000 : 
Msecant[26,22] :=  -97477647552961321428547400371922139387487024047653445343988385054720000 : 
Msecant[26,23] :=  66033008342479309761251710378384503976569902273090289840174189772800000 : 
Msecant[26,24] :=  22591771181284119301546916762497031091193388844615667206862437089280000 : 
Msecant[26,25] :=  -29331611995291468838535479460179912064157253585110009439613112811520000 : 
Msecant[26,26] :=  17129697998375772096232751680029712963308125369723220477335222353920000 : 
Msecant[26,27] :=  59993005024993251021541042090764961170655949158609466878512039198720000 : 
Msecant[26,28] :=  24334020954536215243920886919780565751968475170687459426545172480000000 : 
Msecant[26,29] :=  -102820170724991161660986500367705616236715079831092895125690971586560000 : 
Msecant[26,30] :=  6256935785038319975555989941375649756839530124731452691157268561920000 : 
Msecant[26,31] :=  21461019540996129591544198387620128849904581486432919535227984936960000 : 
Msecant[26,32] :=  18766905850751243100554280923035369581228269130816326045820895887360000 : 
Msecant[26,33] :=  68520796165066785846802546187699577528751210385680264458573541539840000 : 
Msecant[26,34] :=  3563462938365058201323222309634011613685638285301489636899930767360000 : 
Msecant[26,35] :=  114667139646276326431087318345517919900343411877992342071250255872000000 : 
Msecant[26,36] :=  8019974339861841667751341550736570769938380347467690479736953241600000 : 
Msecant[26,37] :=  75545583563269173493030671235239322092660059303173880932749803520000000 : 
Msecant[26,38] :=  -6710711267351249192174728947451532072581559027074188359186125946880000 : 
Msecant[26,39] :=  234577170341825854952699329149946974069660681816190800495903642746880000 : 

Msecant[27,1] :=  -180667336957629308094000109953463451307682912045808536780800000 : 
Msecant[27,2] :=  -36556943787226941666132621840887366282536753719123058360320000 : 
Msecant[27,3] :=  -574393565927674977839763416461286160546895108907571436584960000 : 
Msecant[27,4] :=  444191957821543962609972758947294462905633420435466805575680000 : 
Msecant[27,5] :=  35969918912171946063092702779764981969635842085074501632000000 : 
Msecant[27,6] :=  106226250057756771456944009502522161378457395314429239754752000 : 
Msecant[27,7] :=  67292657915956355417067664866028588910759594515852720865280000 : 
Msecant[27,8] :=  214297553545236397735739097772350746997500741344775173570560000 : 
Msecant[27,9] :=  624426174086499157676236495656411349495946934453240452874240000 : 
Msecant[27,10] :=  -54463142464173771102103465644458385421197021897941566095360000 : 
Msecant[27,11] :=  -316807318858580246461953440173193851676708127965750231040000000 : 
Msecant[27,12] :=  219694277081493978600257201904164094814396147985399650713600000 : 
Msecant[27,13] :=  333953005540809654727311645742650179361545774131996262400000000 : 
Msecant[27,14] :=  -258699493593240448398907508020715143064911722828891213004800000 : 
Msecant[27,15] :=  161870373354433620688911212889402353842301405768020446412800000 : 
Msecant[27,16] :=  77643134130026728067439272128380801432121736232159335483965440 : 
Msecant[27,17] :=  -39495175895771090804662479184866812641618092277067777310720000 : 
Msecant[27,18] :=  42222907316114265190460025131940941059682776850231967350784000 : 
Msecant[27,19] :=  123185778102918101803180419401322850724493452135854374912000000 : 
Msecant[27,20] :=  -94178539838313560733761166656247121381298084618489482444800000 : 
Msecant[27,21] :=  348182523907292629815541553295139996162690601122227290112000000 : 
Msecant[27,22] :=  28189470705723344505410551390133870734600902510355367854080000 : 
Msecant[27,23] :=  39808971814644487952773371538228941803531906426895744368640000 : 
Msecant[27,24] :=  530638870928797071403400345434439138648819715039188153794560000 : 
Msecant[27,25] :=  194456928851528980054778726458349705009610991228197399429120000 : 
Msecant[27,26] :=  508346475464040481851288986255414508326735427104170573824000000 : 
Msecant[27,27] :=  437811460439226376738457817071270059639964726756131209216000000 : 
Msecant[27,28] :=  149472032658820173347722679942929222238364661498412169953280000 : 
Msecant[27,29] :=  118863092945468929664916699793556498616031179326426783416320000 : 
Msecant[27,30] :=  -1401794093937447787431851894486210780061643640892677318246400000 : 
Msecant[27,31] :=  -374877862184846062148585214924630511170019945458251763548160000 : 
Msecant[27,32] :=  -86590058375237406838204026563883419855619337431389668638720000 : 
Msecant[27,33] :=  291434088312269397940985836130862449950358936688975780249600000 : 
Msecant[27,34] :=  246540747780472985391153077614549644959315573543059539886080000 : 
Msecant[27,35] :=  7734852694769297732288810211156334189637710769119045877760000 : 
Msecant[27,36] :=  177120726218591400852065363712740418477032758931913021849600000 : 
Msecant[27,37] :=  176095483421393366010760452824552362919670150348315835760640000 : 
Msecant[27,38] :=  -17238325020321844010542276840429310771843210724307579699200000 : 
Msecant[27,39] :=  -8702241681885767572940154089321000603230672630300016640000000 : 

Msecant[28,1] :=  -46269001677427594267287284837644364707798175049534425178046464 : 
Msecant[28,2] :=  26250875325533561320264949376756345138641496238572199653408768 : 
Msecant[28,3] :=  -16759361965674967542071792076240555620563694126652532759461888 : 
Msecant[28,4] :=  -316636278805656913098260717417503222860625032086841209747668992 : 
Msecant[28,5] :=  -54224407775556216227740452599557332268954541704783530138009600 : 
Msecant[28,6] :=  27497254656881484258964329972133137010426993702787207398214860800 : 
Msecant[28,7] :=  -435748177105599270058423924883664563251597244490553783731879936 : 
Msecant[28,8] :=  893211166405263991992350570499627697174455289964372652975980544 : 
Msecant[28,9] :=  78023593392044136517222256271292565514788380463476114137808896 : 
Msecant[28,10] :=  105157004241311474107083522871065534924536850226664007643693056 : 
Msecant[28,11] :=  25045860809362026278720567911407062177002716924575470212612096 : 
Msecant[28,12] :=  179471568868358076424264731223113912683913882088408392897921024 : 
Msecant[28,13] :=  -21248739341533470328376542232868098320266475988921116287565824 : 
Msecant[28,14] :=  66050264755679170200412173704138449753060000778206017069514752 : 
Msecant[28,15] :=  -306298604732025777879862512204306382435067567050686574343749632 : 
Msecant[28,16] :=  172899167554289964495197701411418430996830905143287448031979372544 : 
Msecant[28,17] :=  -83740958136094974582491439040926647989118812889655864704630784 : 
Msecant[28,18] :=  7621127885370018540967929757361369830864001767837514378432741376 : 
Msecant[28,19] :=  21103930571002941588460302516080302959706561685083955914604544 : 
Msecant[28,20] :=  321681661778319289031029568925340340759981008930368089864798208 : 
Msecant[28,21] :=  -11004212426968718185022783646421849374754971235890584088477696 : 
Msecant[28,22] :=  -58692343946271670907472061027917563416497924035962265936068608 : 
Msecant[28,23] :=  2349018786333518355635051615674442955390140125914682770849792 : 
Msecant[28,24] :=  194850523633956633276967264900295071691713448579396432685957120 : 
Msecant[28,25] :=  652644277368965810097448843777988764167641293923129954926592000 : 
Msecant[28,26] :=  6299798872010217674122842324884526913116419381873029586878464 : 
Msecant[28,27] :=  49434275975238556444268254373164637731646280321597900299698176 : 
Msecant[28,28] :=  488822630101167545604243798890251176839761588636457862715932672 : 
Msecant[28,29] :=  65860323707292608092695675476166195415188450794625961386049536 : 
Msecant[28,30] :=  29813164371286208847031110592152365943363199279493679799074816 : 
Msecant[28,31] :=  -26748759180929403936643711453055333724708151901459697981456384 : 
Msecant[28,32] :=  776354140723190562712297719645679006578496762861747305128656896 : 
Msecant[28,33] :=  97689089786126825256519472092151725589309643606242058280370176 : 
Msecant[28,34] :=  122642754385343225740549577734356260894829752631687509824241664 : 
Msecant[28,35] :=  213357518303530209351231299832583658232642823520676663055613952 : 
Msecant[28,36] :=  41229790183070706882723192125163855764410148891396189712285696 : 
Msecant[28,37] :=  154196624070817884316412039438089444635119043294035434266427392 : 
Msecant[28,38] :=  15407464776133639316469485391513984605892462287906169321160704 : 
Msecant[28,39] :=  505897818791191307643834627674035459373285121694863116803768320 : 

Msecant[29,1] :=  -100265413759622581454978900513814024711377928992665491924976256644301193216 : 
Msecant[29,2] :=  351994692817497997284289458195341557020308328513401424941034993000885780480 : 
Msecant[29,3] :=  -33593161303159772907432906782049499665300646610223654427462649859727687680 : 
Msecant[29,4] :=  -923404635694687958262992998979574901941972524414221121482300573097593405440 : 
Msecant[29,5] :=  -234971214713850600236029574899430964362610662527810992102674784354671001600 : 
Msecant[29,6] :=  3759508888085776164836992445507821451283819024246394408552910181971955548160 : 
Msecant[29,7] :=  -425591861102359955865146994350647708913726387164762293255998140012686213120 : 
Msecant[29,8] :=  3642045109127098310694222494327638582512477724430899783564767670038429696000 : 
Msecant[29,9] :=  964712408934893058378810487605966724819999961609034988598502295623331479552 : 
Msecant[29,10] :=  540264570718679380206189798893316740660387969510791456785210233150144249856 : 
Msecant[29,11] :=  210642203739198508180842589243107311622837359853614622556961387567495774208 : 
Msecant[29,12] :=  1226425534254242695900920995612200087157388902174981607311887858059159011328 : 
Msecant[29,13] :=  132629949401358906277562679324813435191439801914837463192719610214644449280 : 
Msecant[29,14] :=  -195266697678628044066001802295482176056596255390902367505347459620376936448 : 
Msecant[29,15] :=  -1581558409212129474425132921460679680862242358145661218676003763598282194944 : 
Msecant[29,16] :=  1454976093510105104826579311430392982145417317282201023238055830904118100099072 : 
Msecant[29,17] :=  658470445822570741588231032687583642248618940894440613837069820269487456256 : 
Msecant[29,18] :=  -4903830572333133249101973842181463008041146261472042801270716890556447850496 : 
Msecant[29,19] :=  617304556125333622119309318970638416661309632974778780979780112968616771584 : 
Msecant[29,20] :=  2012360237552860505765447456530006080005819320234894233476742374984553332736 : 
Msecant[29,21] :=  15755208475970008540648759889492143824897024257765336262893819332795564032 : 
Msecant[29,22] :=  289615699884093280653378537703407142250232888092695700832715360974554529792 : 
Msecant[29,23] :=  -564332420313274467905226611258660165511232530800864822474031865316172103680 : 
Msecant[29,24] :=  543740695727471508268782828198951579501257481662206561051516598409410641920 : 
Msecant[29,25] :=  2953846084289388942220664626460360985247800871385702761376698580653276397568 : 
Msecant[29,26] :=  9816017259568311734793266504299161268103479655165491613175777972927332352 : 
Msecant[29,27] :=  -31626231803148083341529293878500352877154516020932215336392884915472957440 : 
Msecant[29,28] :=  2440563013237341029202975936827281156781633187024870834628350782210920415232 : 
Msecant[29,29] :=  947519057522181245092781236381390436144059057273441850459683455845982535680 : 
Msecant[29,30] :=  -324522721485446578137725385121964333788745848393016970038324855951308357632 : 
Msecant[29,31] :=  -549917508403975674394580534985856273431194824702266144647489740339201179648 : 
Msecant[29,32] :=  4107682895605350462267790843346637204242517877311691758111220326820441227264 : 
Msecant[29,33] :=  103666401918733936360621103126939786144029450319202619503091123805403217920 : 
Msecant[29,34] :=  1011991289134152700889625475628068975151601262016210921417952194136486445056 : 
Msecant[29,35] :=  286776866472681733739778086231646572480977737318275906953655950761334407168 : 
Msecant[29,36] :=  65198483008676973592238781186621936451760368585624967514099912142372208640 : 
Msecant[29,37] :=  -25487998606084356946613049344819583234079097728976831622707679613906059264 : 
Msecant[29,38] :=  -29557819013397395882710433360551752952142279875408200679707559138179416064 : 
Msecant[29,39] :=  606374903548207828272672739987323204172208687378293434593937764327658356736 : 

Msecant[30,1] :=  21239252069001288332372218758913545838521000852728769982864370492768256000 : 
Msecant[30,2] :=  19935161439239234682189425144694492211572390835957691777401953900822528000 : 
Msecant[30,3] :=  -124701436491831746203413257247621331685547927151500513982336024008720384000 : 
Msecant[30,4] :=  -1137832204165820608026231245034717154909848018830387342288531542857744384000 : 
Msecant[30,5] :=  -643119392906196302088634272475719544913982765533273986795563042006368256000 : 
Msecant[30,6] :=  41999242592546587991050046774626514874719970012479217422041834391783520337920 : 
Msecant[30,7] :=  -276850048896528416429562463622328166544014842450081778706411725699153920000 : 
Msecant[30,8] :=  4816680648221940843993867740160588285071559886577518069880570584401287577600 : 
Msecant[30,9] :=  336080462419037549664085317101350561751633149077809348361540672527165030400 : 
Msecant[30,10] :=  1226501361232735301491574248489007327987305129304592609909589562957915750400 : 
Msecant[30,11] :=  484226959879076012837319901732641549822383134166532717604112917610889216000 : 
Msecant[30,12] :=  1609850964984945026339111790262396265556540745977499706001024219135501926400 : 
Msecant[30,13] :=  11274296808357127585123823092594843312820356778569485473916931245342720000 : 
Msecant[30,14] :=  -114875965034635048474010170987369988227086294869160391481653682283479040000 : 
Msecant[30,15] :=  -1301397935743388343877306366914892947647267784853828522095172430151548928000 : 
Msecant[30,16] :=  783105944081133534887535483408584235961239442745169282472524005876494887813120 : 
Msecant[30,17] :=  1413187041691234822276040158326428050978741564294288776892772405335189094400 : 
Msecant[30,18] :=  6306299314863457175758327733117122936675241630770340161518928943501059031040 : 
Msecant[30,19] :=  529411291007894535767009593893523142523820150700133176043408610182561792000 : 
Msecant[30,20] :=  2620359037367012637799053293353994025492682488035797307594122450325785804800 : 
Msecant[30,21] :=  11118527932854756490488125887581496503723126722507125769542646083092480000 : 
Msecant[30,22] :=  643570652806639646858969610243154484620471097754287959455772112515497984000 : 
Msecant[30,23] :=  -412375792635139359951965833254559928225026701240260820637046918747258880000 : 
Msecant[30,24] :=  -126872592314207422903316631202305624469451398995475173867503059306807296000 : 
Msecant[30,25] :=  4865445094882310688781912770063069708608525172573656156258284736387167027200 : 
Msecant[30,26] :=  -219489375729833885861242590668689198158794489853346037434101176356306944000 : 
Msecant[30,27] :=  -135722175596259191323116591665367561883050375393033847919102886275973120000 : 
Msecant[30,28] :=  2239403115880524485030657618309532824787270736659307500517855440375958732800 : 
Msecant[30,29] :=  2663659788645237855106289138190931415860283883977044666362566012195517235200 : 
Msecant[30,30] :=  146725481277719315932832774091731920780604998941468916595968119373037568000 : 
Msecant[30,31] :=  -461395187314515299307827611748678418532058225086904546041859721287172096000 : 
Msecant[30,32] :=  3978694540940070534259032395558936032734349774939427678834031152877640089600 : 
Msecant[30,33] :=  279321862656956066265274404408501871698802592288406830730292989146431488000 : 
Msecant[30,34] :=  555077925119684958759898160334827538040303956373559304901763665691148288000 : 
Msecant[30,35] :=  222030743793529079375334174291468133927998890842544241037282824337489920000 : 
Msecant[30,36] :=  174223738858462625868532958417967929451980240253381414594615853323386880000 : 
Msecant[30,37] :=  -360538470162215442133358864264455249959145339590690574990806086469864652800 : 
Msecant[30,38] :=  112861610366267105436146702435146724353443289599429812312980120324276224000 : 
Msecant[30,39] :=  584539770148281138628634514325818597739039477144050954495479202491400192000 : 

Msecant[31,1] :=  25599191200631717345965047529215473294086792534486419627961221120000 : 
Msecant[31,2] :=  31421306429323670633991208116076466566425306937575425867081003827200 : 
Msecant[31,3] :=  -17738521294735634406140151343741777105473017384823517484983674470400 : 
Msecant[31,4] :=  -39889178561272208997402563012793569534904956974523798861408894976000 : 
Msecant[31,5] :=  -12835438383914706752792652425116689936122133399101672791958618112000 : 
Msecant[31,6] :=  1433670766744648031106234902481533417711401340133538231597631337922560 : 
Msecant[31,7] :=  -17016408513171825392626864577256758677282520153281853777871529574400 : 
Msecant[31,8] :=  40136225131976018888483334703993496505797266744438288333544620032000 : 
Msecant[31,9] :=  196500449412614495976088593854757573149673924702031396073972642611200 : 
Msecant[31,10] :=  28302628962025291316633657664943688925864458948098514274046338662400 : 
Msecant[31,11] :=  -61143301881045051909906303731508020989590477615090150100162314240000 : 
Msecant[31,12] :=  10100463847335914169388350895251880663638419211888066482264447385600 : 
Msecant[31,13] :=  24569578457891101622368567955660590640544991269826604722638815232000 : 
Msecant[31,14] :=  15582002718677602888818524046926344606591500451420395533833863168000 : 
Msecant[31,15] :=  -71824860663912999828751906148455632993479128249280780704037417779200 : 
Msecant[31,16] :=  5736378837124666096342820033375405633135377860803780353953625307873280 : 
Msecant[31,17] :=  -45646161361748556067720782294477172622454086829114382872246170419200 : 
Msecant[31,18] :=  217720981541936251765203991020223469244325958601066358217566920376320 : 
Msecant[31,19] :=  4023178671670448263716340202584189830258176889776839600756280524800 : 
Msecant[31,20] :=  64220009730084947812426796638635671691674445476866168881678385152000 : 
Msecant[31,21] :=  11807582699624067006951639178182859996214683178109685015492165632000 : 
Msecant[31,22] :=  -13298034352849219189327751173504040502807679976199467387653718016000 : 
Msecant[31,23] :=  -8732331029861169139919304267176633472778073567805367761589449523200 : 
Msecant[31,24] :=  -28178540427667983390367618527442034472937432633797390985448128512000 : 
Msecant[31,25] :=  92803535093465490714125430684331857532933826637204568980019426099200 : 
Msecant[31,26] :=  2661504372038705030657816947142145495352885876651247053395984384000 : 
Msecant[31,27] :=  -8097427135397044099922491730919379340988903470439436257740193792000 : 
Msecant[31,28] :=  147587617311032153780144679187266532107495355683420006279303659520000 : 
Msecant[31,29] :=  40574505832398439587994612987080676373140145829921163287355352678400 : 
Msecant[31,30] :=  -99132486601221651484612526769549867964978760198631351872013729792000 : 
Msecant[31,31] :=  -16667517031210620244266205936939977197871952634159310955837862707200 : 
Msecant[31,32] :=  341444099706745624915441628236564623465712217543511715757136071884800 : 
Msecant[31,33] :=  -1694986831298045851177919892921261183934092328034501776298213376000 : 
Msecant[31,34] :=  -50637335396535851135989458829473237830135261044310364101650101043200 : 
Msecant[31,35] :=  19526336188938372502260106638480813605979511063763376448407286579200 : 
Msecant[31,36] :=  11580226188751275585293343049906389994034970512210207868916334592000 : 
Msecant[31,37] :=  -99977793777687767734197874933665967123378636177543082672619572428800 : 
Msecant[31,38] :=  -35738674963338709288515380871641012247741747501058588567998038016000 : 
Msecant[31,39] :=  -74331187804936508764416133173193662863190183177505018605870671462400 : 

Msecant[32,1] :=  -354351873468836946649622684988509779737611383071865496018092032 : 
Msecant[32,2] :=  -598068067635744660062983707506176837984591716309678940223438848 : 
Msecant[32,3] :=  -1111764322996765084715230935460011501517497120508900387265183744 : 
Msecant[32,4] :=  868130987401528525322833259212655281651549495898827947602083840 : 
Msecant[32,5] :=  -87599429632809498230124499672397793172904630184759756616368128 : 
Msecant[32,6] :=  65005039445120246361019952271578152177601359181548047221228830720 : 
Msecant[32,7] :=  -45420560253303460248408029486863125652284728304608284136964096 : 
Msecant[32,8] :=  4841516062460138400066941362143936891098794816428764629380890624 : 
Msecant[32,9] :=  2090510853484094702810339438262447542601513895227292617659121664 : 
Msecant[32,10] :=  177650007506960072657851673141738758169884976834210325470380032 : 
Msecant[32,11] :=  -16274778444774751450787338392382008372679775806746881356201984 : 
Msecant[32,12] :=  -1174660023595863378147243137798318432654629759250622511522512896 : 
Msecant[32,13] :=  265015222554575521345239642608900521184150646105945698899853312 : 
Msecant[32,14] :=  296856398743286383561252552031356921226944259414428560390094848 : 
Msecant[32,15] :=  2463946547306720923837378839111112582452268195614180360805416960 : 
Msecant[32,16] :=  769501023471258501267777219546597698662511881554670256287204245504 : 
Msecant[32,17] :=  698059047894028752666626395327565691191376304019424263264010240 : 
Msecant[32,18] :=  17708633968520049086102346119125199222975115932070907133220093952 : 
Msecant[32,19] :=  -1116704190577067436855956510099055951511929190569429294840283136 : 
Msecant[32,20] :=  2458834021918655179896312973860892874612623532412645644408193024 : 
Msecant[32,21] :=  104596948218923548060345513355215797181034186992645597009281024 : 
Msecant[32,22] :=  -232992349795427924894063402424111343057829788550760603246919680 : 
Msecant[32,23] :=  1064938339456338520783977986696071974283779658024440145287053312 : 
Msecant[32,24] :=  373264640102923764965809241504966236638667254369241535250169856 : 
Msecant[32,25] :=  4222193639676649335520498181597122293887632730610349382972735488 : 
Msecant[32,26] :=  -100719116654572146959490795138380073569332775141514233266569216 : 
Msecant[32,27] :=  286908040036404596848391239355687516658941241527549914704248832 : 
Msecant[32,28] :=  2596957784079266042830844547224536590232570514360597788930080768 : 
Msecant[32,29] :=  5615983939072158156334048252570712712157803899551174528933560320 : 
Msecant[32,30] :=  1381964645141262623549182103713198301695753317954115221864841216 : 
Msecant[32,31] :=  1414771882094609836783298710731592743789243216579834593033584640 : 
Msecant[32,32] :=  6461424471349233880939744120086504578950445652002739869775298560 : 
Msecant[32,33] :=  194967596855787782884785290748159298894880168013043087796338688 : 
Msecant[32,34] :=  -1267867952118178106897209318983343860274475838252822592166559744 : 
Msecant[32,35] :=  -120316740941831773296173546098511890315615998002775413634367488 : 
Msecant[32,36] :=  91562562137641352923486847604909609757640023672533163565907968 : 
Msecant[32,37] :=  -46521770164097874232739415083640567794910270463049392380182528 : 
Msecant[32,38] :=  16715885907255255441592763798470085173513727519019030215131136 : 
Msecant[32,39] :=  -2303523456201733608430370762184937726734410269252353087126896640 : 

Msecant[33,1] :=  -5355082748621546257685541418037180954386434425795306160623038601625600 : 
Msecant[33,2] :=  2735813272411185106555401876055796846996308613520239835160874110156800 : 
Msecant[33,3] :=  2198684623928587032725925825332472862995447358834542176510895194112000 : 
Msecant[33,4] :=  11686427566967318469823441053973872849205031894515306466928758882304000 : 
Msecant[33,5] :=  -5437310831065943073860160863431859221671570648326536968946770247680000 : 
Msecant[33,6] :=  593067387729307387541116694562564247401065444267280882956706852466851840 : 
Msecant[33,7] :=  4862445099724836040636302405114197066563002854539921792943387993702400 : 
Msecant[33,8] :=  43707054719448816401538880693308599302451187829337360116308504477696000 : 
Msecant[33,9] :=  15564396882138011190181735105938150918317927984817940797238966380134400 : 
Msecant[33,10] :=  24099975650978166566734443482291205747031059230014853670317458037145600 : 
Msecant[33,11] :=  5824239689124494927530499839747723934896212905338944321351774633984000 : 
Msecant[33,12] :=  35278124506965054409701986966177106253001969826433722492262851123609600 : 
Msecant[33,13] :=  2651287153445545786832390587291854216782964346202020901982648139776000 : 
Msecant[33,14] :=  -418197076394284726598329344564551853429520479537662778148252129689600 : 
Msecant[33,15] :=  14741762535394038303987753832494207981014870477315396793562403595878400 : 
Msecant[33,16] :=  2926680634038939259357057104885788032905055658389282514526901309223731200 : 
Msecant[33,17] :=  1192195828694879103508576913428139849993025559396378010313784138137600 : 
Msecant[33,18] :=  116400289025570743359476221675865194115817210414966350789308087932026880 : 
Msecant[33,19] :=  -6334966419541471369504604019856354425572814057722717503982125921075200 : 
Msecant[33,20] :=  30006199377454058811327901294739814316410579698360756073042380272435200 : 
Msecant[33,21] :=  -1059544198076180138931635007726269097207401823800126243559281000448000 : 
Msecant[33,22] :=  600904859155636238906461190351429311836922021543771098500792372428800 : 
Msecant[33,23] :=  6724436773723904673945588378938797174588282434982610421616863294259200 : 
Msecant[33,24] :=  -19152733578202237891518404310914159707224210175065038050887778644787200 : 
Msecant[33,25] :=  40368470962781324718666985365347155057120878381002955967821464469504000 : 
Msecant[33,26] :=  602975266248968187837313826524286727275365119850221295545108922368000 : 
Msecant[33,27] :=  113994103104561624296788379958951510924696536064323594206738120704000 : 
Msecant[33,28] :=  19245442732467053038318725613512330950266898853875211937485443982950400 : 
Msecant[33,29] :=  58739262421887948338034313285247237237256988459107631817722780503244800 : 
Msecant[33,30] :=  6748812299851000637775177087810891439136205094418389451885665006387200 : 
Msecant[33,31] :=  3121678554490376708384571852906721204765349289503565789128715927552000 : 
Msecant[33,32] :=  43816429349367721505320601924022504709226283387958400843503840002048000 : 
Msecant[33,33] :=  659070733684928332711601779023160208544785019533646624834731586355200 : 
Msecant[33,34] :=  -3976166053307753097342798509427480724403689595516502750626815829606400 : 
Msecant[33,35] :=  -3755411716881601882781814833069572511886331826235095300460555691622400 : 
Msecant[33,36] :=  -853018156093981602894625753052806445020202722288968806573995248844800 : 
Msecant[33,37] :=  -46714359343511282883765958207694832418064726690808224767178933954150400 : 
Msecant[33,38] :=  2117169662887983441620922132700718955738483738089968289743812270489600 : 
Msecant[33,39] :=  -5186043562767470610500270497822210424072339023121919367368795802828800 : 

Msecant[34,1] :=  49214252926108909943196406938313981118590319324260474143526354944 : 
Msecant[34,2] :=  549081894733188695386826316714290262648129891294815793187972448256 : 
Msecant[34,3] :=  -426558921798144832262031197551456184598671965221231493151088181248 : 
Msecant[34,4] :=  -139050259418535642706008665593275644243240714982304041760645447680 : 
Msecant[34,5] :=  -3342696784951992350058059631891059491602745037691448106170712064 : 
Msecant[34,6] :=  -2424625307967557553202392900978314410193972438462144278037394358272 : 
Msecant[34,7] :=  -340198271746561096098198545990714364290754840781656297278715985920 : 
Msecant[34,8] :=  1946245873726241806051221492899990885035859206517333690696324874240 : 
Msecant[34,9] :=  1539547322159893083908435055941377991845258549301572516529087447040 : 
Msecant[34,10] :=  5468057470622789915756471154373921459368655214387281185988411392 : 
Msecant[34,11] :=  -50252989695014460715560691047196126805491757200031619433667493888 : 
Msecant[34,12] :=  357521808405110573988580228232724489705045945704387722968947490816 : 
Msecant[34,13] :=  21215343438956938379587874111042149154600423056664110213103616000 : 
Msecant[34,14] :=  -56297733497596359322557135527338923000862545654107508282249707520 : 
Msecant[34,15] :=  -695671724278629439739111338719718544292801130329231021486699970560 : 
Msecant[34,16] :=  1006003384033890912403436247864456999001867078694673653075883885330432 : 
Msecant[34,17] :=  470166233619947629409281990483754783967849463218029420683959730176 : 
Msecant[34,18] :=  -4588597036901938091950489119469877314760646705133724096604200239104 : 
Msecant[34,19] :=  199666875612681137067030364031758913431214367871032022683007057920 : 
Msecant[34,20] :=  1321947180877524393983240139859179830900236049069124705349212831744 : 
Msecant[34,21] :=  9214661760094188832738766607872100201363254032977909806750760960 : 
Msecant[34,22] :=  -179636599127666602467082157279901983768121967150280013799376289792 : 
Msecant[34,23] :=  -383913005146212976077728544900618869251264327168805089309077012480 : 
Msecant[34,24] :=  578616863890747946316167454508124180193827948113255571374794080256 : 
Msecant[34,25] :=  1748752265160176644912030288199241395818533318055309834389037252608 : 
Msecant[34,26] :=  -113990376703859439239402092034396294642506301739378295640602705920 : 
Msecant[34,27] :=  25933389292568167599306428628581121059173795324603269956511989760 : 
Msecant[34,28] :=  2262939118605593743730511129035447425131840602282655545595059503104 : 
Msecant[34,29] :=  887468785829453658594519664733893804497693910421606800479108464640 : 
Msecant[34,30] :=  -354830695254818342240822692620944619893619200826784931411027558400 : 
Msecant[34,31] :=  -145049172339966388905556773203670102144700904429579735261616537600 : 
Msecant[34,32] :=  4084966918340268958666466819637317123480240789768054379345453514752 : 
Msecant[34,33] :=  12614263702362717646091940211501373083912364475703564373078310912 : 
Msecant[34,34] :=  523215790739635007317872635475264475890669448752006462987955077120 : 
Msecant[34,35] :=  144971938480663778002345871134542354484501521002724323640402247680 : 
Msecant[34,36] :=  9641011760920829951391654147403975756819321639137585523857555456 : 
Msecant[34,37] :=  -149836089334771968283588212189919790170113154987841157611409899520 : 
Msecant[34,38] :=  -189117318366022498675955887633197317764808789304367927438419689472 : 
Msecant[34,39] :=  -346034686432725767597700836871488837618809828781442966233133613056 : 

Msecant[35,1] :=  -1716717331961458112188573661513724312006529473289181041167012200448 : 
Msecant[35,2] :=  935562703377951960259912471253707143296322191364752552004151148544 : 
Msecant[35,3] :=  -296989027875609999480042272605662531172130655321470683129476808704 : 
Msecant[35,4] :=  11626806368212240688531423066167799952431012853772048078422379855872 : 
Msecant[35,5] :=  -2047352191632788811150078331985219287842960929414576018519815618560 : 
Msecant[35,6] :=  228838174866480709511461535985890194020492928220822904424077931315200 : 
Msecant[35,7] :=  1662515475741769763833564373651437604911566778418442063527125450752 : 
Msecant[35,8] :=  14851112848201219742122897196780441057298106741084091997730054864896 : 
Msecant[35,9] :=  4893693422338225338813714778758112663180189218784232968941276758016 : 
Msecant[35,10] :=  8415429197417102747610237812307339424130773310029466100124505604096 : 
Msecant[35,11] :=  -431368691684104095963206102488747525405953717478481156598587719680 : 
Msecant[35,12] :=  12591478939390922132575212488581779116977263786991854966526546280448 : 
Msecant[35,13] :=  -2779847091136294172546176473609099128615460603346487277539819520000 : 
Msecant[35,14] :=  1143026229393456067448618267255747845626353393571758517541605998592 : 
Msecant[35,15] :=  5416037403627764412316111488155956217256438359857333822156122882048 : 
Msecant[35,16] :=  1157565312598177460416406837309033459255113256233814410895090553716736 : 
Msecant[35,17] :=  282457255192536983871291883905565544093417544932208036661734408192 : 
Msecant[35,18] :=  46720730853152442470947393363206822636674496115537267762962861391872 : 
Msecant[35,19] :=  -2394958240778547020952385601514205309243309337434311458561539964928 : 
Msecant[35,20] :=  12459242090057551516666050970420177363389942547428157571242213244928 : 
Msecant[35,21] :=  -642140750674614252898333620335696846435611062338257345114798030848 : 
Msecant[35,22] :=  -3482082467407372757821308536800793233731003947891941022828630900736 : 
Msecant[35,23] :=  979616835583047554886934834189500958402433763206253515499380932608 : 
Msecant[35,24] :=  -7844812380218157424550499433500275348881369772944830366279914225664 : 
Msecant[35,25] :=  15545541993530137924732288373653353571701750405659834813740102975488 : 
Msecant[35,26] :=  848434518901767612526749162573932111883844310639785063431549222912 : 
Msecant[35,27] :=  -427505136059040819362143389925616656626962511052376371213633585152 : 
Msecant[35,28] :=  12620899481727354837701022506576704963180668573501347540454661423104 : 
Msecant[35,29] :=  28377718717632126068460879136611835606466367138781801153418942742528 : 
Msecant[35,30] :=  -4021105564507995635550980763383090062458974413143043130905967198208 : 
Msecant[35,31] :=  4624660497989653642684426863221856505803246194700608657754106626048 : 
Msecant[35,32] :=  18010955085130886705285688205420272464353152306893167977921094090752 : 
Msecant[35,33] :=  -2202909187031652461863922187295869414819762496211724319539647741952 : 
Msecant[35,34] :=  -1210131806021777163371313715392564450961351921159120624141278904320 : 
Msecant[35,35] :=  595683654592336531124274266458256535039490966255111889450138861568 : 
Msecant[35,36] :=  405927004823674873378824137475273987186102670452089057322473619456 : 
Msecant[35,37] :=  -27093551728138477512720193595753337654303536620925914602140514385920 : 
Msecant[35,38] :=  370022825516546561707896725063918033045840277765957591667128139776 : 
Msecant[35,39] :=  1013066198080425756441853018454851370618643451234599229492102692864 : 

Msecant[36,1] :=  -1107808493878710566158324421694744785060024088491301342315181768704000 : 
Msecant[36,2] :=  -654225109760715571919031016598286279210153601042194035275582144512000 : 
Msecant[36,3] :=  -1680141822370985294881347193694082787938423403696575902347741573939200 : 
Msecant[36,4] :=  386798322988803080224354508984112808981165516043885286617859175219200 : 
Msecant[36,5] :=  -1092746818394783637419939459785381119020427600081740608401605394432000 : 
Msecant[36,6] :=  60905039387140342270216776710985721530595901458527305385545896348876800 : 
Msecant[36,7] :=  -137493758353248538883126059242438038034005160624437774724529913856000 : 
Msecant[36,8] :=  -75657771329387456705724776361507419979808672489479695312392657305600 : 
Msecant[36,9] :=  2996033741890778911399865926958053445935431579436890008630923257446400 : 
Msecant[36,10] :=  1815222531595152797827796246827638060957786608064411895353469776691200 : 
Msecant[36,11] :=  -1769544861456933465216177288053925690371437549157860635396701945856000 : 
Msecant[36,12] :=  2817593848100213189855449275757933069424063474363749699992367084339200 : 
Msecant[36,13] :=  -149604752126875904100425146614528271832605061164977902280845033472000 : 
Msecant[36,14] :=  665970361344142066312135741944771554990668113916771297766789873664000 : 
Msecant[36,15] :=  1859328236426477251706152681705547113427240883210812707193861072486400 : 
Msecant[36,16] :=  84376788034426488826730215046085234130137223518136749961529501826416640 : 
Msecant[36,17] :=  -2550490716504603808961093564575476847162317957734536693021966703001600 : 
Msecant[36,18] :=  11955181945276003373456238044391673848798692637984097389184090846003200 : 
Msecant[36,19] :=  -1160941465187339058524270592926680905820733019928981739191781661081600 : 
Msecant[36,20] :=  1887154741436379580317512016370246945581689211392726270615156372275200 : 
Msecant[36,21] :=  -475603556310652504426509386453789325340056281569842592933258199040000 : 
Msecant[36,22] :=  -1349259310328062705142378324268748735447644880332299822556373843968000 : 
Msecant[36,23] :=  643416648651533663853079539561303136165156843062809802233345998848000 : 
Msecant[36,24] :=  -3362102301071691540258183561507878297925336934213874025944158568448000 : 
Msecant[36,25] :=  3106279211417068958030297683152269058668238942509257688955558769459200 : 
Msecant[36,26] :=  1075412268782890512867188839523962389248676150560354599518999674880000 : 
Msecant[36,27] :=  -308848466649795723208878544447371071442395330370492696006676709376000 : 
Msecant[36,28] :=  2370080622943140653613982008225581823050484917685977275457927852851200 : 
Msecant[36,29] :=  5336237399902718548387891473652131827095652428711239114512948998963200 : 
Msecant[36,30] :=  -2923695615768362339825618625528165251891737272898899658486856024064000 : 
Msecant[36,31] :=  2138100187678407389936253847456667056219707971563678019807353818316800 : 
Msecant[36,32] :=  5105804359929664345020494668184094481964066028973440220693221133516800 : 
Msecant[36,33] :=  512935861636559955097329962202068719241981758672983144528208723968000 : 
Msecant[36,34] :=  -2052416486513120739620344045608483933978250803027508430689305781862400 : 
Msecant[36,35] :=  -352612895054130504924751264855877294122330154245879352563152715776000 : 
Msecant[36,36] :=  1365966601994698630454145697609851619930293615708155102021107580928000 : 
Msecant[36,37] :=  -8258457136474074284228289888276772537017401717503680794968155645542400 : 
Msecant[36,38] :=  -600334906154848511458408013389053953749856865140460859887986933760000 : 
Msecant[36,39] :=  1135290278749715686612008290431906026266684130615043879933172514816000 : 

Msecant[37,1] :=  33353110550427500223491537776044522855180483630294140339131252736000 : 
Msecant[37,2] :=  -116952871108418771395348159300947599146630259591694257733943427072000 : 
Msecant[37,3] :=  -154226352619479387657889444461080541289917714648618243068245573632000 : 
Msecant[37,4] :=  -792446050528332867727165378088341107881504289277414783925838938112000 : 
Msecant[37,5] :=  -259997130133210739636500710336732009948018395322276071719970013184000 : 
Msecant[37,6] :=  10158219382363148322842930784802621578332184870601353835570398232576000 : 
Msecant[37,7] :=  -105260545155118830747628407017882458152006756322964808877670924288000 : 
Msecant[37,8] :=  1813419062491563556508696266023478954600949013778374418107230846976000 : 
Msecant[37,9] :=  49558488483008693067673638124806043999774863219671048269221330944000 : 
Msecant[37,10] :=  83609669937415135671590238272918813003552632940346136094318788608000 : 
Msecant[37,11] :=  17155645257578670656617227713233170521872946139952168524304089088000 : 
Msecant[37,12] :=  239499821882931943167873042224223402968262677945938374401248460800000 : 
Msecant[37,13] :=  -51129064973117349399888173901699276503547184676239881672104869888000 : 
Msecant[37,14] :=  40488266738670020163811561316230119032126956821005264697105055744000 : 
Msecant[37,15] :=  -390576013223732730322232381876034166532723064158949751451260289024000 : 
Msecant[37,16] :=  81708810769461037912886765232080407529583326169313391788060127002624000 : 
Msecant[37,17] :=  655070593665862972227887359800554677642109972890178973053157900288000 : 
Msecant[37,18] :=  1031922768872877251162320912270879506740527334662270637923276685312000 : 
Msecant[37,19] :=  93642790815250154154622936806423766504142254573614480090107740160000 : 
Msecant[37,20] :=  906170001750619682979790877932877391025001744173544909397880209408000 : 
Msecant[37,21] :=  19741643550496196249402109262363645393080035067812542984317042688000 : 
Msecant[37,22] :=  372038667457841591069133408754118682762975898686010838059084414976000 : 
Msecant[37,23] :=  -51680750625657771933372762080573559871763504115862402072217387008000 : 
Msecant[37,24] :=  185298575629350515603320029648880134963400330289088297665420066816000 : 
Msecant[37,25] :=  1763489144665108797001933781789219288740363620708511887834444988416000 : 
Msecant[37,26] :=  -154896650167123240484312522277152872390104980071871340388496179200000 : 
Msecant[37,27] :=  4043085337799988351583630058674015976838502281310441212982853632000 : 
Msecant[37,28] :=  527278581135234783958340916706786100079092892914483522157712244736000 : 
Msecant[37,29] :=  654898327723568676401871964708983245566612451488039385643087822848000 : 
Msecant[37,30] :=  462307753900318356448555945113520505209639842844001691218015682560000 : 
Msecant[37,31] :=  -71825926511779174394451317657398162504148993181779657664176848896000 : 
Msecant[37,32] :=  1482632820350653247146589869699432953453977676923516782518393110528000 : 
Msecant[37,33] :=  119728309972914799219834899510931545224999175072828523772393816064000 : 
Msecant[37,34] :=  249890443767668482938814923905447734397603248339997086094490337280000 : 
Msecant[37,35] :=  86683428968569798199879135570692403447987298105606484856993218560000 : 
Msecant[37,36] :=  116422725266912994851965471711099464352217629608847299397029986304000 : 
Msecant[37,37] :=  834381209322232308977639364588430359289438588947449365395742392320000 : 
Msecant[37,38] :=  81627371090260733238865491132930884467836739887172329942261170176000 : 
Msecant[37,39] :=  37680476628671546729534524661781098837907744760661069716556611584000 : 

Msecant[38,1] :=  -207418965747561457525395139362067521261331714281075719709580757123072000 : 
Msecant[38,2] :=  2863642818790451232432866337988726854374816252477967067179165592027136000 : 
Msecant[38,3] :=  -1076252650268196373145929847111631671767403694322582402923049541468160000 : 
Msecant[38,4] :=  -767681623638026362367438335194189450834787321155754165283913483321344000 : 
Msecant[38,5] :=  -1714456223054391921548570544241059389404686904790351184741069147570176000 : 
Msecant[38,6] :=  22213474775911234143721010829215948879142540563963992715617560946620702720 : 
Msecant[38,7] :=  263278287326135657527030759880443073778666367154425482687283201638400000 : 
Msecant[38,8] :=  -210030790410040558096629804744337698363268138390612408502129862420070400 : 
Msecant[38,9] :=  3728029881984473996572037362750487224582513855818667048954577040594534400 : 
Msecant[38,10] :=  -594426388920128788905791235876000471270523056433855168356317320882585600 : 
Msecant[38,11] :=  -4696689465624574191938335124450753064174467834632580479572184688328704000 : 
Msecant[38,12] :=  3864305091795290401846601462750541785115858600411591055588869501802086400 : 
Msecant[38,13] :=  -541826700713390808463118337256578478088523587704624521275978069278720000 : 
Msecant[38,14] :=  2482328712511905405546097197976005408652941249433507734943361750106112000 : 
Msecant[38,15] :=  713656708061650847208035202431933040949654677373145877842082047459328000 : 
Msecant[38,16] :=  21955496403363110758611148427212907116714846607353866456185420963132600320 : 
Msecant[38,17] :=  -719685822677723309465281296533723626964298939988834772038877514328473600 : 
Msecant[38,18] :=  -626758278081836323657688771954116066575205872079281650732338073622159360 : 
Msecant[38,19] :=  302675534567973869866650769991092454757296253317008857827235977297920000 : 
Msecant[38,20] :=  1639441213083558150622065361972117847533439475975329220600958017285324800 : 
Msecant[38,21] :=  2341831291513178135408227050537270501023974207314718447823720066252800000 : 
Msecant[38,22] :=  242464186193948741981764357932364916908715237977246211418481994874880000 : 
Msecant[38,23] :=  330499709517554438215156902577647868824500390406546665288349473996800000 : 
Msecant[38,24] :=  -404549194686168449581073181370405273195183248020156174552600958763008000 : 
Msecant[38,25] :=  3821378004184510159233494504920978369340110677801769711958434790114099200 : 
Msecant[38,26] :=  -722945165584319597172561134395234423221733774771262877679793243930624000 : 
Msecant[38,27] :=  1755986601674988308134825332729684067144519874518241051318181056675840000 : 
Msecant[38,28] :=  271014936828671622124865448316300479178808379777917305805836361624780800 : 
Msecant[38,29] :=  270823925338706120487360988504283641427831379383071001886647036658483200 : 
Msecant[38,30] :=  -10443462611143592755822804661053190817585302602681136752063022308622336000 : 
Msecant[38,31] :=  1603539377976490176656279073014593322609113194739388704802942279843840000 : 
Msecant[38,32] :=  -455914038440681750430504088292382496973826467506358194269823474312806400 : 
Msecant[38,33] :=  347745520890762956485409591883931290425637855843831890765094061932544000 : 
Msecant[38,34] :=  2055704103622783226850339174351743868411501637339513275409090006876160000 : 
Msecant[38,35] :=  -1181897354171187157708171790318601590723588638223142549512791151804416000 : 
Msecant[38,36] :=  1229733220642013293219149659583981219127683247751381138088691607371776000 : 
Msecant[38,37] :=  -343019545880500675406547529885390443628045583086329937631201256336588800 : 
Msecant[38,38] :=  810378154354993662519201752939953937980219341269745349946581522235392000 : 
Msecant[38,39] :=  -286797894407684834313196508920405307720799823005476373676114010177536000 : 

Msecant[39,1] :=  151587284107937074209607826315917935485482280474143655212779307008000 : 
Msecant[39,2] :=  21144470626356316283236174290183650075584387229020175791160469907046400 : 
Msecant[39,3] :=  35285707291870831927619172113853916933202149163599708010554049377075200 : 
Msecant[39,4] :=  -67276967553593483502131375347546812266891357728724151616582835817676800 : 
Msecant[39,5] :=  65911495550140748042087884168892033165274298516528875715927474176000 : 
Msecant[39,6] :=  507292266771580041653109838262171219615788864021630880710708787832422400 : 
Msecant[39,7] :=  -17676599309652630172469733887285906901569517318783011997227183977267200 : 
Msecant[39,8] :=  13037520204929757116137725941131790547826661253007830317093804310528000 : 
Msecant[39,9] :=  9108336235879288749621827614852709126673490564983529229266051085107200 : 
Msecant[39,10] :=  4369480448644234310553670284577415565645284763564470021261946676838400 : 
Msecant[39,11] :=  -284555401432058891956491585413478371149398862381616470611072122880000 : 
Msecant[39,12] :=  23446427782425270426613630535629960189470189674216890859624740159488000 : 
Msecant[39,13] :=  -67294345979766126244671102083004191365724918278933673066543185920000 : 
Msecant[39,14] :=  -4733631753499840956425074747377009776358415783197944753881545179136000 : 
Msecant[39,15] :=  -69790630187948679950774729281673740152329652918905312538250049696563200 : 
Msecant[39,16] :=  43684118475996222416507408685719737703598493109223221526116370311534346240 : 
Msecant[39,17] :=  -14255752821398265743561319059853730467740015850254814076889963534745600 : 
Msecant[39,18] :=  53913219148745399083511533134275340647640061425923062085394112708608000 : 
Msecant[39,19] :=  22085715169901610058318906282274576159033451939466307980783143144652800 : 
Msecant[39,20] :=  13952438503363931648117121823277580753744178110390194481191245892812800 : 
Msecant[39,21] :=  -38321517635628843664728267829879655472771747358262776982252027904000 : 
Msecant[39,22] :=  7513033485972517925773601953969305591879706262910171868331446055731200 : 
Msecant[39,23] :=  -23273611473805055699199240295985081897407547483761419430659282803097600 : 
Msecant[39,24] :=  -649853444399278688080350229886756581269936813512088648717149247897600 : 
Msecant[39,25] :=  -21597657271560331969768037839536703092542710613574201832776166853836800 : 
Msecant[39,26] :=  19307901724147758486474463499502325727900183347539765951266291712000 : 
Msecant[39,27] :=  -4962051910558873476084179521518424239072278614486552420241652056064000 : 
Msecant[39,28] :=  10815997224834073795736825919852744662839689718351090615987470336000000 : 
Msecant[39,29] :=  -85667827742357180997933343695105502685500389438865726093470484502937600 : 
Msecant[39,30] :=  639015179176074733123346289565174988867310760165631496469736325120000 : 
Msecant[39,31] :=  -36854461040626170482686955182489611891590963430570533574777486547353600 : 
Msecant[39,32] :=  37951520598790538756374548120144883606215025291627094676870704765337600 : 
Msecant[39,33] :=  -4975069464692899206636634599989389883735935402684631696515472031744000 : 
Msecant[39,34] :=  38261612528892780911275200724735628297685868988240976119696443047936000 : 
Msecant[39,35] :=  8849944316287569166362985065938994278195368135120718889989963356569600 : 
Msecant[39,36] :=  -192796474588360805960020175614009137575095887523514756003310600192000 : 
Msecant[39,37] :=  -13603607130562623243936856676482919326072687661027762074940728147968000 : 
Msecant[39,38] :=  250620747717018310557428847908885356882387651466975122120551432192000 : 
Msecant[39,39] :=  38310507071556708520640175845077082507821516061548224935170101844377600 : 

Msecant[40,1] :=  77793734750389581748164552787446267448036728909631380463602960881808310272 : 
Msecant[40,2] :=  -64926212181351140999372395605315126416492604089089128614474769405904420864 : 
Msecant[40,3] :=  -462992639481404383620826618581963797970850620644252003629745892478932746240 : 
Msecant[40,4] :=  23016709703303806426807745033820554212867434559929705843186409120227917824 : 
Msecant[40,5] :=  -482358365204316306118045955051087802185177898072396097797373591447628939264 : 
Msecant[40,6] :=  41251443405489130681583242207479462284790064924193539380927594180854073524224 : 
Msecant[40,7] :=  -48297079038099345979877210250997133001749123236243293757183495599015591936 : 
Msecant[40,8] :=  682172227291590309110900749089276986859518015160648270405089902397342351360 : 
Msecant[40,9] :=  1971646727359584273116604891181885070969090975060034417752170009663438323712 : 
Msecant[40,10] :=  1116675766366847060314111895060931227976891456617266416593269111395056615424 : 
Msecant[40,11] :=  -830692166615696774449589000234755827261191319147946688465217958873176997888 : 
Msecant[40,12] :=  357022962659546718664139410104067693420231822292613746111155050048384925696 : 
Msecant[40,13] :=  -190134694241627038499416183268361494876182263702834945769607914990090584064 : 
Msecant[40,14] :=  557744776375223846280722945456206771577961218918921901307833292250765328384 : 
Msecant[40,15] :=  68965283418569198614936894362814925053710365617852774483821551882795483136 : 
Msecant[40,16] :=  98382631193308157554887589719754754893629574069773857333428917111460803379200 : 
Msecant[40,17] :=  -1045758819981316693294591814570031641380413381052841796874221470511834071040 : 
Msecant[40,18] :=  7962672058696093823807634627860333168242089744114979534480063857645240451072 : 
Msecant[40,19] :=  -479937717620956837213470514130912516995913340662484387020870515437175046144 : 
Msecant[40,20] :=  1332486178121714894265876624440729701374276019683594516919818651482940506112 : 
Msecant[40,21] :=  -101473860360892025014800882441498307875825561096154643270692865067718803456 : 
Msecant[40,22] :=  -973877343768697590417679024875405916050389495029361964807029885127358414848 : 
Msecant[40,23] :=  315375538856902046694302740083631259032371768032335108685968825639956905984 : 
Msecant[40,24] :=  -1220366242479828080261484511866106630102775762118279483364774269240607768576 : 
Msecant[40,25] :=  2066637804628120401237294774787401648392066107812274615130149344899485401088 : 
Msecant[40,26] :=  445935449648549447349915242673123444788689458736063272251683415985204756480 : 
Msecant[40,27] :=  -110235539375899382854982650567240561340087563437576921470267303964998369280 : 
Msecant[40,28] :=  2079530851263960591561648248731003338572169751686784417571430053151762284544 : 
Msecant[40,29] :=  2831355006828989379126145550735426895966560283459892360601685272937422127104 : 
Msecant[40,30] :=  -1669437542771952612096371466575115800659624069733216216439113410889067266048 : 
Msecant[40,31] :=  849339548106241004574765874516739207503205294976197062418311296527793913856 : 
Msecant[40,32] :=  4479242031871836437241952521406188354204514143974788620302203415932000272384 : 
Msecant[40,33] :=  -94472368521670081989586134261527251036087019581130559662735880206103347200 : 
Msecant[40,34] :=  -1454013487325983428354945378037250154986689373691907664132264139687934820352 : 
Msecant[40,35] :=  -27361651467659446746702008082656926205248431954226925705421048759170629632 : 
Msecant[40,36] :=  582748873009411488959702351458533739374261625266938260608108032712790507520 : 
Msecant[40,37] :=  -4629494258639098877166097583089459621825738317354701213385327931815719075840 : 
Msecant[40,38] :=  -586947802496450518500147604306409317235105315072958735073115241122080227328 : 
Msecant[40,39] :=  -101307683280470179509653084979235228648550869654787558066507417107348586496 : 

Msecant[41,1] :=  9211944859887968193972250063509525500129632403747713843200000000 : 
Msecant[41,2] :=  78579594846740653150239075274008440802689090849676145459200000000 : 
Msecant[41,3] :=  -5147927851721331379448005443239508929639489916875518771200000000 : 
Msecant[41,4] :=  -484799273532582385019221625327146186542894841035389455564800000000 : 
Msecant[41,5] :=  9911536324163287280996093269991473972129004407476348518400000000 : 
Msecant[41,6] :=  -69547798476523932666368064568088018827026079977428674097971200000000 : 
Msecant[41,7] :=  -293184398355036400709471159791894996510196870805409549516800000000 : 
Msecant[41,8] :=  1278687322524939246894710381886781460701591447352821520793600000000 : 
Msecant[41,9] :=  342205542409996078960047458614182854544377185987442245632000000000 : 
Msecant[41,10] :=  56252602657434555011246340163921448417744820251663322316800000000 : 
Msecant[41,11] :=  3749279171906041874142546076264345469279068799910700646400000000 : 
Msecant[41,12] :=  242406490788140479688885890360261657225800776103663501312000000000 : 
Msecant[41,13] :=  12002591554732694935027739660754486169530984860265480192000000000 : 
Msecant[41,14] :=  5748278342560112641996976129702631593123924800740261888000000000 : 
Msecant[41,15] :=  -561857363078282149417485313180444502891649589784512718438400000000 : 
Msecant[41,16] :=  5437073248096947921819936916613670550865033094579368959043174400000000 : 
Msecant[41,17] :=  97938100368343977056425343598947363247606447432955173273600000000 : 
Msecant[41,18] :=  -25038892089488272115274521297727678644418123135216436169932800000000 : 
Msecant[41,19] :=  125104617066900906142386201157869327794509433749555799654400000000 : 
Msecant[41,20] :=  576703340568198809231468966671137012531670555750547482214400000000 : 
Msecant[41,21] :=  5479695827279186205262048259627863416667863545868504268800000000 : 
Msecant[41,22] :=  84284236319422771260556722862020362854146029000265931161600000000 : 
Msecant[41,23] :=  -155342171335478571928596344421716626809620733102548582400000000000 : 
Msecant[41,24] :=  238027978248556809992817825640696916722648906981427694796800000000 : 
Msecant[41,25] :=  795455069840437015284287441084830227892858850115419583283200000000 : 
Msecant[41,26] :=  4996605269162720094808190614328528151254435163487076352000000000 : 
Msecant[41,27] :=  9906117750051184968076949468698421290232281342626339225600000000 : 
Msecant[41,28] :=  771140610856373417093879217237775439467258939820360702361600000000 : 
Msecant[41,29] :=  21722550606353438356716692082529483574125761223628685312000000000 : 
Msecant[41,30] :=  -48913515021641462075278614002011533764659301117292498124800000000 : 
Msecant[41,31] :=  -165082433038776903002923927042169540656641595796927545344000000000 : 
Msecant[41,32] :=  1562940167013212993823387444386412776274547620475058100633600000000 : 
Msecant[41,33] :=  -16813022753792354161844652563487272941742713034503303987200000000 : 
Msecant[41,34] :=  310514301368542484317404853940482178266060082776044365414400000000 : 
Msecant[41,35] :=  146404239183965139827154547382772161016493802650159860940800000000 : 
Msecant[41,36] :=  -24964817485250434454060778048994358527259745091117173964800000000 : 
Msecant[41,37] :=  332242024592654635665272582847766098658850652581576205926400000000 : 
Msecant[41,38] :=  -11687766277791697281282680396508486660642979511191732224000000000 : 
Msecant[41,39] :=  169261631671792268794942771514250727309309321654636118016000000000 : 

Msecant[42,1] :=  9206484736507821217126268538593848538107159664580083353776000000000 : 
Msecant[42,2] :=  -470267401037923042231562124308297133880984989287727513400675200000000 : 
Msecant[42,3] :=  562814707767332115822597923080234075784237948805216943837660800000000 : 
Msecant[42,4] :=  -238083844675581806446239762616211085881161216311729237558787200000000 : 
Msecant[42,5] :=  -112562474754683809988996261845555226752303985150849138900678400000000 : 
Msecant[42,6] :=  131317935730721476872239852091724108842753774024617227078003238400000000 : 
Msecant[42,7] :=  715777184967539909241770671723815386001150427473617925881174400000000 : 
Msecant[42,8] :=  8212896413484334990285740047432015360929380764766521463483360000000000 : 
Msecant[42,9] :=  1000433591288431054257145905565732033148536693730831911798281600000000 : 
Msecant[42,10] :=  2969296157549389616582906430423446061040918320559015267880284800000000 : 
Msecant[42,11] :=  -86175988475297389388035900542383849191645292230406072625024000000000 : 
Msecant[42,12] :=  1904405466540421167483478729611053099674110427624408713511420800000000 : 
Msecant[42,13] :=  -117157199554256311177209760590973942866772081519852639076313600000000 : 
Msecant[42,14] :=  141014478769996433207929410967502614891760246969383114299753600000000 : 
Msecant[42,15] :=  619535366161280389014652062144748643285689804683161147683526400000000 : 
Msecant[42,16] :=  6155791713502303494173436878430383129729609489209541913048522110400000000 : 
Msecant[42,17] :=  2278179711721327025722536390776527607868702295813184081740992000000000 : 
Msecant[42,18] :=  30663378834524773143669997857709853430312402273974297170475539200000000 : 
Msecant[42,19] :=  -197714563544947963398404284171779307931901754557167746330310400000000 : 
Msecant[42,20] :=  4128437399941900425032651795165009701119457336513851439459564800000000 : 
Msecant[42,21] :=  -9444187424406261993232245600286436879518800322693411343404800000000 : 
Msecant[42,22] :=  -313711757799230321853426501199000146928907366606618247782496000000000 : 
Msecant[42,23] :=  476021042251701550923753407520720117470465684445579790216233600000000 : 
Msecant[42,24] :=  -797675867844035132928039892373028003070999486201461900471254400000000 : 
Msecant[42,25] :=  6723200277117727192995620578860685074735611356063994505952713600000000 : 
Msecant[42,26] :=  -16100719575241904769425875135000893238830634783759731086995200000000 : 
Msecant[42,27] :=  51857769391293322602894047822878489210845489641650981821158400000000 : 
Msecant[42,28] :=  3337521459671740923087557288212262626556191303933227294387360000000000 : 
Msecant[42,29] :=  8145093820020418756015808410943563047504059508287688853704028800000000 : 
Msecant[42,30] :=  -467512673118553998605308638278519165812207796377077713016326400000000 : 
Msecant[42,31] :=  518964219380843408265671344019193332962812261093611159417088000000000 : 
Msecant[42,32] :=  6962397552026997723641623164402945739910756187868090904029219200000000 : 
Msecant[42,33] :=  164861773468848033639543134426589778524999031066490517339724800000000 : 
Msecant[42,34] :=  -1553193504196462519954123159525146366382115627849855083918963200000000 : 
Msecant[42,35] :=  -406462261060156891581694525878747969942863495543426343348998400000000 : 
Msecant[42,36] :=  249776386593505531657718419178401316069507405759363693797171200000000 : 
Msecant[42,37] :=  -7417517919898500179792645861892848126426796490830065952244627200000000 : 
Msecant[42,38] :=  -163418164842604275231481476295451575650747853575472565392118400000000 : 
Msecant[42,39] :=  304305134720805004636267183449617900929128843813172962650995200000000 : 

Msecant[43,1] :=  2666100871339282113952706956960109710415794399328678707200000000 : 
Msecant[43,2] :=  652331715763380040111697555528203875145066724988420096000000000 : 
Msecant[43,3] :=  2664579737436769611344340860924472595877721397566033100800000000 : 
Msecant[43,4] :=  -31857809641880068187093708091206487607061644691849478144000000000 : 
Msecant[43,5] :=  -7007134035117013169694189513295220676082525014976049971200000000 : 
Msecant[43,6] :=  317737010772002141421357651242857398693160196230147792896000000000 : 
Msecant[43,7] :=  4429258043853810545951093843427314185470509647124103168000000000 : 
Msecant[43,8] :=  77675941134446788854573362439776321746684732066261735833600000000 : 
Msecant[43,9] :=  15001474866734536637373712802572733275030346616697061376000000000 : 
Msecant[43,10] :=  13989356872749522263860354848799158352983066618801487872000000000 : 
Msecant[43,11] :=  2672328728498126485895167484582761243045099543196073984000000000 : 
Msecant[43,12] :=  40725826882231085505925197449012301362655544971751076659200000000 : 
Msecant[43,13] :=  -60509982289838864669029676769998285798203225282707456000000000 : 
Msecant[43,14] :=  254722512865218225879599555605230330279107367250821120000000000 : 
Msecant[43,15] :=  -7486059298499820482962702980646297202491734651647557632000000000 : 
Msecant[43,16] :=  4650228517381141808470622477239521707684824040625990663782400000000 : 
Msecant[43,17] :=  15850975292840184534898332037479992541680440561741057228800000000 : 
Msecant[43,18] :=  -5851741940722101000998492506568226249643657015682202009600000000 : 
Msecant[43,19] :=  -1829771229484986317120037510530864549253558563964715008000000000 : 
Msecant[43,20] :=  44153811254130674209345233990412843948915129722293059584000000000 : 
Msecant[43,21] :=  1700822660789405888803545145523506000917606574041071616000000000 : 
Msecant[43,22] :=  19910311328343050484337824592209822005980389682101092352000000000 : 
Msecant[43,23] :=  -269688905459957982619631917829942250773348910495301632000000000 : 
Msecant[43,24] :=  -18191224803598500155699372868377580421882076324019122995200000000 : 
Msecant[43,25] :=  55095433218846457174351997811960332404257642790451714457600000000 : 
Msecant[43,26] :=  -4256819112498342896033094214083739506717960968967762739200000000 : 
Msecant[43,27] :=  -386008755969129310058889051974938803769278235085635584000000000 : 
Msecant[43,28] :=  9611364399108044165126507487417843854597064384504161894400000000 : 
Msecant[43,29] :=  29747431477613015980183671882661715247163544498800046899200000000 : 
Msecant[43,30] :=  21025709574971617673069392315330352833020261133763896934400000000 : 
Msecant[43,31] :=  -14051257597241716106647752642808455820103023729737203712000000000 : 
Msecant[43,32] :=  73697871833700934345862997078388499236958599695670365388800000000 : 
Msecant[43,33] :=  -33967501603142731471274020292140403091684701134808678400000000 : 
Msecant[43,34] :=  10096544999126592906379639741676261031817851448668979200000000000 : 
Msecant[43,35] :=  -2991941072272082280262907608704172647031796428827525120000000000 : 
Msecant[43,36] :=  -4001881646305505428312525191699859926260294653893043814400000000 : 
Msecant[43,37] :=  3503244675906174530282822953080875230915690153358052556800000000 : 
Msecant[43,38] :=  6189967933240445040073932051395444015838473525316157440000000000 : 
Msecant[43,39] :=  -18962347677506979921093836898615449486333811052481347584000000000 : 

Msecant[44,1] :=  1947912601677332753232670682530211520680554659840000000 : 
Msecant[44,2] :=  -14738791047269005349516214519790338340968789316730880000 : 
Msecant[44,3] :=  -9142129632414087434575541480316305494879016740454400000 : 
Msecant[44,4] :=  -3369534173603647513613427815601033838925375550259200000 : 
Msecant[44,5] :=  7798809584461970872989487778128554919785956219289600000 : 
Msecant[44,6] :=  3123015574018588242241200597716393051728873850142720000 : 
Msecant[44,7] :=  -4180987039016668324797664427324159018278451203276800000 : 
Msecant[44,8] :=  79254589877678472997018464216949513159142656494796800000 : 
Msecant[44,9] :=  25658665144913402409713667965666993362569783017472000000 : 
Msecant[44,10] :=  4214951805778761922767856493017365018383132000256000000 : 
Msecant[44,11] :=  -18353845162361940825364483141771952005027034950533120000 : 
Msecant[44,12] :=  24699231757901171525153834473157719849708258606448640000 : 
Msecant[44,13] :=  1508164688302548205075169953691147232600300139315200000 : 
Msecant[44,14] :=  -2713503190693308843968714927427542588342207439175680000 : 
Msecant[44,15] :=  -66166139557872079502569099280393301165135731097600000 : 
Msecant[44,16] :=  1210625927448194007932117260919688276250719257235947520000 : 
Msecant[44,17] :=  19819215706548596034058428729997969829130682368000000000 : 
Msecant[44,18] :=  -64071161819185268498409681524867853030163912792473600000 : 
Msecant[44,19] :=  3580949133712660508823574938907384818460206877900800000 : 
Msecant[44,20] :=  23974455528636635874237631797422786180575652845977600000 : 
Msecant[44,21] :=  3992443675647111358185381953549861312734432874987520000 : 
Msecant[44,22] :=  7068718403077274396600071287783674456278635066163200000 : 
Msecant[44,23] :=  -3599473162556696566460251304039874352506279611596800000 : 
Msecant[44,24] :=  5234033018225573744104308619654014092486867052134400000 : 
Msecant[44,25] :=  38268318040040651688391099588663646131891869544611840000 : 
Msecant[44,26] :=  4459874549945268412697167207487394486064215522017280000 : 
Msecant[44,27] :=  3464137320289861477225757075014716888338808302469120000 : 
Msecant[44,28] :=  17589515431389360594207337984642256335590669680640000000 : 
Msecant[44,29] :=  25245961700565085158059291006082282225107443746078720000 : 
Msecant[44,30] :=  -18433216294720913183884613817787840993734825628139520000 : 
Msecant[44,31] :=  -10525234287555393988615283082694311134710514193530880000 : 
Msecant[44,32] :=  61177590340526019490229134430992673578525102524334080000 : 
Msecant[44,33] :=  1336510195726832721814060514966672274984812622643200000 : 
Msecant[44,34] :=  19108554452074854047406660279963408356381573901189120000 : 
Msecant[44,35] :=  3102244799977276241699596587053074764279790625095680000 : 
Msecant[44,36] :=  1358935553126775107670411916681470792905980693708800000 : 
Msecant[44,37] :=  -12804766282666155930362237060710439614893221688115200000 : 
Msecant[44,38] :=  634260988642657822379075693167833758801274549043200000 : 
Msecant[44,39] :=  6190689757638077365179438123935570037621534700339200000 : 

Msecant[45,1] :=  6976912364986594715475221492855003608267374662835326851058443930828800 : 
Msecant[45,2] :=  89128067447508279899548777452073932317364641357302922114279070577459200 : 
Msecant[45,3] :=  87923800327567368166834314171302999059335394067276524088475221832499200 : 
Msecant[45,4] :=  1672780787870046268300048420655608608612555859881836218024745119540838400 : 
Msecant[45,5] :=  81361900432709401937626173156797927631278253230186526257550196211712000 : 
Msecant[45,6] :=  -1290955125478561901781650430421845216983466706397643965535805024921190400 : 
Msecant[45,7] :=  863140779339716879690060523783312531236467257392299776894773716451328000 : 
Msecant[45,8] :=  5659231403540388067481755160796095507342360947140970945350186778125926400 : 
Msecant[45,9] :=  2302477253598591124755902407484737291190620921896584102575206427498905600 : 
Msecant[45,10] :=  2178438488689676080444804079371863647926740520090665327525645286716211200 : 
Msecant[45,11] :=  -88810118556128093463063459255700770618672776152662619567793738612736000 : 
Msecant[45,12] :=  2122444989042846353409126696508979450794510756635719744551035789351321600 : 
Msecant[45,13] :=  89645943740433976414649052679817230482047892008909630773248165150720000 : 
Msecant[45,14] :=  3648546974302649129598105231659139268925158536620666349163506224332800 : 
Msecant[45,15] :=  1815667755549951626713876380473206758356770826761306577813692878107443200 : 
Msecant[45,16] :=  4041945859698518856287039926401202514494777952849221549574850481851900887040 : 
Msecant[45,17] :=  1536712279287069840621395905900550347851334135239501464781143709371596800 : 
Msecant[45,18] :=  -9003909541279372300707941272336222806726201995643283049687371826803507200 : 
Msecant[45,19] :=  -525291794995069217646298632821874017407808192844410976462972754329600000 : 
Msecant[45,20] :=  3395932342262236498203600137957090015001387456684183450683034827017420800 : 
Msecant[45,21] :=  2320883315758946446202749056045667907445218386018869102472690925568000 : 
Msecant[45,22] :=  -340009986901353049378100953963179740805516136670314377104066771523993600 : 
Msecant[45,23] :=  429773588072481454825107469504275648263734346567579671113468644818944000 : 
Msecant[45,24] :=  -1135214556191025973993106010075347489415031251851490264355912047054028800 : 
Msecant[45,25] :=  4251676234716619977387450961676117839454127041858625853281861986077900800 : 
Msecant[45,26] :=  8530074411846708675933802687490573057709450506964928350507691671552000 : 
Msecant[45,27] :=  -1093379027751357587983987456983552553532678341354813109764881383424000 : 
Msecant[45,28] :=  2753238942612394356747706076953214778033581055529485070930637201080320000 : 
Msecant[45,29] :=  6943237735756977907903802253711061959046541513988134896001579047531315200 : 
Msecant[45,30] :=  245486870938607961491851205538307286501369423946725777744044382905958400 : 
Msecant[45,31] :=  286685717890039870962281002925526539821083537672588821532051693895680000 : 
Msecant[45,32] :=  6253952714893978650621486910804999029704365793128791027648145282695168000 : 
Msecant[45,33] :=  -93934839868870796653524437034907483951206759568538086107147307686297600 : 
Msecant[45,34] :=  -644411619664467700961315406993500481665678779729410409408766533435392000 : 
Msecant[45,35] :=  -449723909214104492064091913053578832975499986462503353659915078100582400 : 
Msecant[45,36] :=  -137191685414557978885559867834753737419543677732098378366593027381657600 : 
Msecant[45,37] :=  -6121342421858263685271839980430705827683244160580018012166502268115353600 : 
Msecant[45,38] :=  69400394688417967032943045744009246513133355737390761425793104818995200 : 
Msecant[45,39] :=  -1365092267939295374532936196591514700469652921434009146734976689976115200 : 


==> anc/MapleFiles/bigMsym.txt <==

Msym[1,1] :=  812834695670687488: 
Msym[1,2] :=  -1759208004328189812: 
Msym[1,3] :=  -1715960379313996956: 
Msym[1,4] :=  -8360222787957732552: 
Msym[1,5] :=  2152969178282504004: 
Msym[1,6] :=  6474515354625202368: 
Msym[1,7] :=  -15758783199962913004: 
Msym[1,8] :=  9877181464492615632: 
Msym[1,9] :=  1204387146353651712: 
Msym[1,10] :=  -343457582037558512: 
Msym[1,11] :=  -3676432469622121116: 
Msym[1,12] :=  -487770102776971860: 
Msym[1,13] :=  2162109467574268760: 
Msym[1,14] :=  4142485421956335348: 
Msym[1,15] :=  9496973162706251828: 
Msym[1,16] :=  19845853298643868688: 
Msym[1,17] :=  1438805141489805776: 
Msym[1,18] :=  -7760160313014906924: 
Msym[1,19] :=  -4587751402524840244: 
Msym[1,20] :=  -4051152379917912628: 
Msym[1,21] :=  -1611467184933779212: 
Msym[1,22] :=  -1788463179426492704: 
Msym[1,23] :=  531617902904388628: 
Msym[1,24] :=  6066535503978151896: 
Msym[1,25] :=  7771364539769413744: 
Msym[1,26] :=  10623512046131476948: 
Msym[1,27] :=  68680353813341380: 
Msym[1,28] :=  6735074981117163300: 
Msym[1,29] :=  4725778122496091544: 
Msym[1,30] :=  -5482387911528121896: 
Msym[1,31] :=  -150688691012987444: 
Msym[1,32] :=  4110019454824625472: 
Msym[1,33] :=  6324174942505613308: 
Msym[1,34] :=  5241539581702843764: 
Msym[1,35] :=  8125959831749468780: 
Msym[1,36] :=  27888595722132808: 
Msym[1,37] :=  7701757576460846252: 
Msym[1,38] :=  -2481753865443964812: 
Msym[1,39] :=  11627464086260800412: 

Msym[2,1] :=  535848448533238480112: 
Msym[2,2] :=  -39283642631016709696: 
Msym[2,3] :=  120531389524049511600: 
Msym[2,4] :=  193222088907282551360: 
Msym[2,5] :=  -50318139374436835760: 
Msym[2,6] :=  917518508583367998432: 
Msym[2,7] :=  -255026660314886890816: 
Msym[2,8] :=  857408549170086063136: 
Msym[2,9] :=  251917335890013746368: 
Msym[2,10] :=  180930441922687043360: 
Msym[2,11] :=  301364691895984416928: 
Msym[2,12] :=  444595644092184094992: 
Msym[2,13] :=  306689831366105536496: 
Msym[2,14] :=  889688756775970722240: 
Msym[2,15] :=  544124122950693479712: 
Msym[2,16] :=  467547244554047385632: 
Msym[2,17] :=  588659796817849930688: 
Msym[2,18] :=  179501491257615685856: 
Msym[2,19] :=  -124643588613726035008: 
Msym[2,20] :=  -168337496646042484352: 
Msym[2,21] :=  530307931310642062896: 
Msym[2,22] :=  189227433924476617360: 
Msym[2,23] :=  -145995296946443342880: 
Msym[2,24] :=  183661997459505146912: 
Msym[2,25] :=  768281521837846661648: 
Msym[2,26] :=  993143816908075333024: 
Msym[2,27] :=  721325554405002368064: 
Msym[2,28] :=  -26324130552135161312: 
Msym[2,29] :=  1194757254908515965472: 
Msym[2,30] :=  -2641348423464298136528: 
Msym[2,31] :=  -69587240885769994992: 
Msym[2,32] :=  -521210918320456216752: 
Msym[2,33] :=  -356660453047602981552: 
Msym[2,34] :=  1812868538673033250720: 
Msym[2,35] :=  540401010903978677888: 
Msym[2,36] :=  -178970245472938802016: 
Msym[2,37] :=  1111750830390195958672: 
Msym[2,38] :=  -196279733517911911248: 
Msym[2,39] :=  85807777097784461488: 

Msym[3,1] :=  4555018868375010326: 
Msym[3,2] :=  -13414625711547799410: 
Msym[3,3] :=  8376418985820850426: 
Msym[3,4] :=  36731214367967247032: 
Msym[3,5] :=  444483758063506072: 
Msym[3,6] :=  39518576714700996468: 
Msym[3,7] :=  9468187955263664500: 
Msym[3,8] :=  -8554541257209223800: 
Msym[3,9] :=  -44380296969229787216: 
Msym[3,10] :=  9687229378287047656: 
Msym[3,11] :=  10324591123644669362: 
Msym[3,12] :=  78736008367895392200: 
Msym[3,13] :=  -4033098769041256466: 
Msym[3,14] :=  32112760034043276996: 
Msym[3,15] :=  -2172181413818187800: 
Msym[3,16] :=  26923922353725944544: 
Msym[3,17] :=  16124629837863212652: 
Msym[3,18] :=  23146112153530973742: 
Msym[3,19] :=  3161717740663797028: 
Msym[3,20] :=  -9205674953628586278: 
Msym[3,21] :=  4345560695055250836: 
Msym[3,22] :=  16328287151111605574: 
Msym[3,23] :=  -28976033875615292924: 
Msym[3,24] :=  -40561789888961223648: 
Msym[3,25] :=  10448726467326620216: 
Msym[3,26] :=  -23605653598463233100: 
Msym[3,27] :=  29590112197119226070: 
Msym[3,28] :=  -7538249768165313578: 
Msym[3,29] :=  52540586609445638122: 
Msym[3,30] :=  -95107886992609260454: 
Msym[3,31] :=  10112746159176459608: 
Msym[3,32] :=  -41377830588201347564: 
Msym[3,33] :=  -4778023486148588378: 
Msym[3,34] :=  117148760733762426270: 
Msym[3,35] :=  -7535299348223820630: 
Msym[3,36] :=  -23122455736793226110: 
Msym[3,37] :=  47830616477742271584: 
Msym[3,38] :=  -18458580679904110086: 
Msym[3,39] :=  -15328904004535140104: 

Msym[4,1] :=  33176385982710425060: 
Msym[4,2] :=  8557990456690256140: 
Msym[4,3] :=  9578767237376566672: 
Msym[4,4] :=  -12670581261490309632: 
Msym[4,5] :=  -13204899320972185236: 
Msym[4,6] :=  48993080966650305232: 
Msym[4,7] :=  -15199311098710918480: 
Msym[4,8] :=  -46493906505774235680: 
Msym[4,9] :=  48514915102498879008: 
Msym[4,10] :=  -13228726360125397328: 
Msym[4,11] :=  -13886257980337121556: 
Msym[4,12] :=  -20782459060357601296: 
Msym[4,13] :=  8194565364426850496: 
Msym[4,14] :=  18420255892662143024: 
Msym[4,15] :=  -16774026079682054320: 
Msym[4,16] :=  68905397973005694672: 
Msym[4,17] :=  -19067138140971407628: 
Msym[4,18] :=  -5339099011081383928: 
Msym[4,19] :=  8098871123281092624: 
Msym[4,20] :=  4300237625983022296: 
Msym[4,21] :=  -10679930941712316572: 
Msym[4,22] :=  8591129981256527552: 
Msym[4,23] :=  2081100582786997904: 
Msym[4,24] :=  -12267268956707377936: 
Msym[4,25] :=  5853636814502933848: 
Msym[4,26] :=  2136219699720753344: 
Msym[4,27] :=  359459048772554332: 
Msym[4,28] :=  -2965244250136925796: 
Msym[4,29] :=  16474414448606320584: 
Msym[4,30] :=  -4897332151741381668: 
Msym[4,31] :=  -10121943097578070384: 
Msym[4,32] :=  35739941057836127824: 
Msym[4,33] :=  2437501500636685008: 
Msym[4,34] :=  10848915644819551560: 
Msym[4,35] :=  32193849463422891656: 
Msym[4,36] :=  9389440551381957980: 
Msym[4,37] :=  -7052647584898265032: 
Msym[4,38] :=  -8852238927219872488: 
Msym[4,39] :=  -10820782235376556444: 

Msym[5,1] :=  -6579340808558420048: 
Msym[5,2] :=  200368508680256512: 
Msym[5,3] :=  -31207874972595011520: 
Msym[5,4] :=  76734153991805202496: 
Msym[5,5] :=  -11128431062554365328: 
Msym[5,6] :=  1315000138640321837984: 
Msym[5,7] :=  4486914252319820896: 
Msym[5,8] :=  70917342906646270144: 
Msym[5,9] :=  30049381509227609088: 
Msym[5,10] :=  45159640862595186944: 
Msym[5,11] :=  -205612992625867328: 
Msym[5,12] :=  79551965767309158976: 
Msym[5,13] :=  -14545429118818785328: 
Msym[5,14] :=  16381767981952694256: 
Msym[5,15] :=  38613260741688740928: 
Msym[5,16] :=  3767956572813033988928: 
Msym[5,17] :=  -15283016290184531744: 
Msym[5,18] :=  300339012045188556176: 
Msym[5,19] :=  -16804631140317926080: 
Msym[5,20] :=  48865060837096888944: 
Msym[5,21] :=  -16234141402584961072: 
Msym[5,22] :=  -26056511960616663440: 
Msym[5,23] :=  25715421000384517440: 
Msym[5,24] :=  -9050469019723161312: 
Msym[5,25] :=  83361087820626484192: 
Msym[5,26] :=  22837060591825753504: 
Msym[5,27] :=  -1514062259674566336: 
Msym[5,28] :=  57565645482886847216: 
Msym[5,29] :=  155468851591379555600: 
Msym[5,30] :=  -21224227179973327376: 
Msym[5,31] :=  38894190696432537248: 
Msym[5,32] :=  78575026889351427120: 
Msym[5,33] :=  -2666103967613898624: 
Msym[5,34] :=  -15500028989831943648: 
Msym[5,35] :=  -5137372102562803904: 
Msym[5,36] :=  11072873917403045472: 
Msym[5,37] :=  -114493492003368965344: 
Msym[5,38] :=  -433870109121597904: 
Msym[5,39] :=  34901502373485020096: 

Msym[6,1] :=  2767395812165265784: 
Msym[6,2] :=  5206989217099240: 
Msym[6,3] :=  -4771250676274175120: 
Msym[6,4] :=  1079090683453602496: 
Msym[6,5] :=  -2388612908213262568: 
Msym[6,6] :=  12460093074008206176: 
Msym[6,7] :=  -2901481391348313680: 
Msym[6,8] :=  -553543613987432256: 
Msym[6,9] :=  -10771381683966692992: 
Msym[6,10] :=  662111502785910816: 
Msym[6,11] :=  -3533263999747629368: 
Msym[6,12] :=  15113273952120832336: 
Msym[6,13] :=  -3687744635484345816: 
Msym[6,14] :=  3925096237633669456: 
Msym[6,15] :=  29014680024247520: 
Msym[6,16] :=  3248390326479021280: 
Msym[6,17] :=  631842804451700408: 
Msym[6,18] :=  2251759291952557104: 
Msym[6,19] :=  -177639285890352600: 
Msym[6,20] :=  -354727219586491888: 
Msym[6,21] :=  -662838803128475880: 
Msym[6,22] :=  3900225271644348104: 
Msym[6,23] :=  -2918999039675190624: 
Msym[6,24] :=  -2122488869901490624: 
Msym[6,25] :=  4867328185164149600: 
Msym[6,26] :=  4923908029447675248: 
Msym[6,27] :=  -3438911895215256480: 
Msym[6,28] :=  -1854733058117340824: 
Msym[6,29] :=  4060668929557942976: 
Msym[6,30] :=  -10403314901684233336: 
Msym[6,31] :=  -43461216126646000: 
Msym[6,32] :=  -780935175521955984: 
Msym[6,33] :=  60492794967661520: 
Msym[6,34] :=  13227213373467846888: 
Msym[6,35] :=  -1039130340804187240: 
Msym[6,36] :=  -904041659387211016: 
Msym[6,37] :=  7283963737911307648: 
Msym[6,38] :=  1530340986789188480: 
Msym[6,39] :=  6989555944559849960: 

Msym[7,1] :=  9622598210852049117: 
Msym[7,2] :=  21182557638672177: 
Msym[7,3] :=  -7097381413312656770: 
Msym[7,4] :=  -3959529330134418772: 
Msym[7,5] :=  -20557668337255742573: 
Msym[7,6] :=  260130961482207489820: 
Msym[7,7] :=  -16394190660616022992: 
Msym[7,8] :=  -2388402363383748932: 
Msym[7,9] :=  -7618500069717736720: 
Msym[7,10] :=  5315558804386497276: 
Msym[7,11] :=  14001879124084331471: 
Msym[7,12] :=  9721453206070802102: 
Msym[7,13] :=  -2339001332971096885: 
Msym[7,14] :=  4988835499154697138: 
Msym[7,15] :=  -22310005895452738112: 
Msym[7,16] :=  252765681435461635996: 
Msym[7,17] :=  -19573607588770458371: 
Msym[7,18] :=  38399611433683988420: 
Msym[7,19] :=  9723025990976269201: 
Msym[7,20] :=  19569285182213458900: 
Msym[7,21] :=  1549122527947366811: 
Msym[7,22] :=  -1153959688887721921: 
Msym[7,23] :=  -592888423458836006: 
Msym[7,24] :=  -7163952211415135936: 
Msym[7,25] :=  43751717447908113946: 
Msym[7,26] :=  12708989450985886048: 
Msym[7,27] :=  5863962533690347086: 
Msym[7,28] :=  17475028654126916169: 
Msym[7,29] :=  -6749736555411291576: 
Msym[7,30] :=  -8681652155248539877: 
Msym[7,31] :=  -3187721965654382626: 
Msym[7,32] :=  8609446330715734104: 
Msym[7,33] :=  -4191285980637199558: 
Msym[7,34] :=  4548920003650262641: 
Msym[7,35] :=  15211957045270524035: 
Msym[7,36] :=  4597404848813057991: 
Msym[7,37] :=  24821742848987939776: 
Msym[7,38] :=  -422327321723437456: 
Msym[7,39] :=  -6948507365017776381: 

Msym[8,1] :=  -237416591643533564: 
Msym[8,2] :=  504554600966093538: 
Msym[8,3] :=  687564198372234956: 
Msym[8,4] :=  961533739161244168: 
Msym[8,5] :=  -24311152203692812: 
Msym[8,6] :=  -22406168997416096: 
Msym[8,7] :=  172430596699423176: 
Msym[8,8] :=  -659102378510993096: 
Msym[8,9] :=  1316919457226807272: 
Msym[8,10] :=  -211684142420724852: 
Msym[8,11] :=  -2953294869875762146: 
Msym[8,12] :=  -2031367083515003826: 
Msym[8,13] :=  227531612536244112: 
Msym[8,14] :=  857006812379033220: 
Msym[8,15] :=  -416280057184149064: 
Msym[8,16] :=  -1166517603782360904: 
Msym[8,17] :=  -237109416897659158: 
Msym[8,18] :=  210044915876977510: 
Msym[8,19] :=  32110561791490676: 
Msym[8,20] :=  332648248770556016: 
Msym[8,21] :=  298753979547675896: 
Msym[8,22] :=  26930420769944522: 
Msym[8,23] :=  -368083671073954516: 
Msym[8,24] :=  332452649172816532: 
Msym[8,25] :=  459320495902953204: 
Msym[8,26] :=  -2229548093508068116: 
Msym[8,27] :=  24026582129593192: 
Msym[8,28] :=  190371744095528534: 
Msym[8,29] :=  -1337900387071723140: 
Msym[8,30] :=  -367312142409736830: 
Msym[8,31] :=  80209269285696142: 
Msym[8,32] :=  -759764075074506342: 
Msym[8,33] :=  -1052258606439154324: 
Msym[8,34] :=  -2072859530791956864: 
Msym[8,35] :=  272877055405253500: 
Msym[8,36] :=  216445912387351438: 
Msym[8,37] :=  -565136551056583606: 
Msym[8,38] :=  464982214810096240: 
Msym[8,39] :=  338759523318370560: 

Msym[9,1] :=  87773054236714086715: 
Msym[9,2] :=  33520456162080470599: 
Msym[9,3] :=  -21533025402606156844: 
Msym[9,4] :=  3352814881430883744: 
Msym[9,5] :=  -23943270389570676143: 
Msym[9,6] :=  -74752364806311609536: 
Msym[9,7] :=  -4121582180282667914: 
Msym[9,8] :=  -44151642992721715700: 
Msym[9,9] :=  65554833702298783032: 
Msym[9,10] :=  -35678071952009221124: 
Msym[9,11] :=  -55617282568099348981: 
Msym[9,12] :=  -71626551441590820132: 
Msym[9,13] :=  -8490235282723318565: 
Msym[9,14] :=  76651041039989489478: 
Msym[9,15] :=  -64382620389493837630: 
Msym[9,16] :=  576840795086358225740: 
Msym[9,17] :=  -60864647826337505263: 
Msym[9,18] :=  5946189468139809986: 
Msym[9,19] :=  -494496646866717629: 
Msym[9,20] :=  -9658974975157339902: 
Msym[9,21] :=  35460839581486318203: 
Msym[9,22] :=  7367700947283121801: 
Msym[9,23] :=  12376033365674809640: 
Msym[9,24] :=  -31397287528693620676: 
Msym[9,25] :=  -22788281986019174264: 
Msym[9,26] :=  11379063512252859074: 
Msym[9,27] :=  36488184697835538888: 
Msym[9,28] :=  39424725396823061607: 
Msym[9,29] :=  -30190028818102669968: 
Msym[9,30] :=  -103016051039625287629: 
Msym[9,31] :=  -32967200620942338770: 
Msym[9,32] :=  88323780740670721472: 
Msym[9,33] :=  -67170162190275868058: 
Msym[9,34] :=  -156920078749129681913: 
Msym[9,35] :=  76742467461217193457: 
Msym[9,36] :=  -12048527363552881181: 
Msym[9,37] :=  41803470110287842536: 
Msym[9,38] :=  -20047234709687727166: 
Msym[9,39] :=  -141289278193484149987: 

Msym[10,1] :=  33685058784045540254: 
Msym[10,2] :=  -2031316988212743290: 
Msym[10,3] :=  443777272020778260: 
Msym[10,4] :=  -4825624082635197912: 
Msym[10,5] :=  11616159291745664818: 
Msym[10,6] :=  45470002779307051176: 
Msym[10,7] :=  -95471591587875217288: 
Msym[10,8] :=  64511749531396184072: 
Msym[10,9] :=  41867974403763507440: 
Msym[10,10] :=  -17231627335856429000: 
Msym[10,11] :=  12763823409428753674: 
Msym[10,12] :=  13646895943143032444: 
Msym[10,13] :=  -16780034557911614894: 
Msym[10,14] :=  -7827846521122886684: 
Msym[10,15] :=  -10294351360037210288: 
Msym[10,16] :=  324320329656503409144: 
Msym[10,17] :=  73239854233566893502: 
Msym[10,18] :=  -20159955210532352032: 
Msym[10,19] :=  34955908949453609246: 
Msym[10,20] :=  24399548665861027344: 
Msym[10,21] :=  189979261535038194: 
Msym[10,22] :=  2176050662509893274: 
Msym[10,23] :=  -24725912728954460132: 
Msym[10,24] :=  39743143143978371440: 
Msym[10,25] :=  101385180412804148156: 
Msym[10,26] :=  18141059108236842368: 
Msym[10,27] :=  -12587363082483806500: 
Msym[10,28] :=  39770536182120682542: 
Msym[10,29] :=  23822415031091912336: 
Msym[10,30] :=  8114901207975075098: 
Msym[10,31] :=  -24087993745813106908: 
Msym[10,32] :=  72310160678394601264: 
Msym[10,33] :=  10846235142172950060: 
Msym[10,34] :=  61001842730591383486: 
Msym[10,35] :=  35818899210946791522: 
Msym[10,36] :=  13511518763422547714: 
Msym[10,37] :=  43528843114579336320: 
Msym[10,38] :=  22153567695897742640: 
Msym[10,39] :=  43434916939938995610: 

Msym[11,1] :=  -4947490542510450764: 
Msym[11,2] :=  536987647573006164: 
Msym[11,3] :=  -15466194103237778744: 
Msym[11,4] :=  -9560395976515058688: 
Msym[11,5] :=  -7892046253992277156: 
Msym[11,6] :=  192890735575042954016: 
Msym[11,7] :=  3598914785367569800: 
Msym[11,8] :=  23578534955254966464: 
Msym[11,9] :=  -16999198487569018816: 
Msym[11,10] :=  2576491844808739776: 
Msym[11,11] :=  -12631585805777162836: 
Msym[11,12] :=  56010085254229237656: 
Msym[11,13] :=  4247063655471456948: 
Msym[11,14] :=  8482204885895968304: 
Msym[11,15] :=  5692867585362120816: 
Msym[11,16] :=  192205396470161142192: 
Msym[11,17] :=  12440973962184724788: 
Msym[11,18] :=  20339839331560727536: 
Msym[11,19] :=  -2678127328047682204: 
Msym[11,20] :=  4740388026508620952: 
Msym[11,21] :=  -2748683613786289964: 
Msym[11,22] :=  -4821688422245163124: 
Msym[11,23] :=  5959796140309247768: 
Msym[11,24] :=  20229412611622421632: 
Msym[11,25] :=  35279620420262733208: 
Msym[11,26] :=  15773265971448767184: 
Msym[11,27] :=  -9145264476398637008: 
Msym[11,28] :=  8345521788091486548: 
Msym[11,29] :=  26545406982066105560: 
Msym[11,30] :=  -23587407526620855324: 
Msym[11,31] :=  4595131011192261640: 
Msym[11,32] :=  22793160646031559400: 
Msym[11,33] :=  8675646772962668592: 
Msym[11,34] :=  1375197716971794796: 
Msym[11,35] :=  -3420735771796436012: 
Msym[11,36] :=  6458620291967942252: 
Msym[11,37] :=  6098856334019815408: 
Msym[11,38] :=  -3023350963068380448: 
Msym[11,39] :=  12883520144536722180: 

Msym[12,1] :=  24383925062571981460: 
Msym[12,2] :=  -71222837635124104612: 
Msym[12,3] :=  -45720280912788572704: 
Msym[12,4] :=  -35034961373822232768: 
Msym[12,5] :=  34815459163114023612: 
Msym[12,6] :=  -68033931114055067936: 
Msym[12,7] :=  -61606379491211826344: 
Msym[12,8] :=  294203615911221321792: 
Msym[12,9] :=  45205634597230387136: 
Msym[12,10] :=  -23089258747977345648: 
Msym[12,11] :=  -90010171588556681020: 
Msym[12,12] :=  -51901762389677870096: 
Msym[12,13] :=  1103003494559516628: 
Msym[12,14] :=  2996068364549048024: 
Msym[12,15] :=  44980258201779253264: 
Msym[12,16] :=  682917096989987337104: 
Msym[12,17] :=  175603146366323088308: 
Msym[12,18] :=  -87260347570272541376: 
Msym[12,19] :=  -5931229974777390780: 
Msym[12,20] :=  823324117190473832: 
Msym[12,21] :=  5276056173695028204: 
Msym[12,22] :=  40488421537021324108: 
Msym[12,23] :=  -11741623268191862560: 
Msym[12,24] :=  163685477995427721344: 
Msym[12,25] :=  190024630057159787424: 
Msym[12,26] :=  61790958094009365992: 
Msym[12,27] :=  -15150483903227160760: 
Msym[12,28] :=  58244113779452350460: 
Msym[12,29] :=  113325038256194837464: 
Msym[12,30] :=  -78703076896478610140: 
Msym[12,31] :=  -60155342017032640632: 
Msym[12,32] :=  101091188166525951200: 
Msym[12,33] :=  36792390763386963240: 
Msym[12,34] :=  89062433866403983668: 
Msym[12,35] :=  41894061716442917012: 
Msym[12,36] :=  25972511332270986804: 
Msym[12,37] :=  84612928928158423120: 
Msym[12,38] :=  -24494785770613242888: 
Msym[12,39] :=  137473997688980950444: 

Msym[13,1] :=  -3166077784646933398: 
Msym[13,2] :=  -53032274890027167590: 
Msym[13,3] :=  -5457072393846916832: 
Msym[13,4] :=  5135856081041963648: 
Msym[13,5] :=  -5466376504154615822: 
Msym[13,6] :=  759277069749925496720: 
Msym[13,7] :=  27532680137323434956: 
Msym[13,8] :=  21777303103885562472: 
Msym[13,9] :=  -110944629056497351984: 
Msym[13,10] :=  23563107572717270008: 
Msym[13,11] :=  52038537919928528162: 
Msym[13,12] :=  59590637355205881536: 
Msym[13,13] :=  -14732734171941288318: 
Msym[13,14] :=  15301380681581858976: 
Msym[13,15] :=  -99800406275983913148: 
Msym[13,16] :=  906005458160321885272: 
Msym[13,17] :=  18327392163075882854: 
Msym[13,18] :=  144965983393326780708: 
Msym[13,19] :=  85545453186484623950: 
Msym[13,20] :=  20169731104558653528: 
Msym[13,21] :=  -77107339141709173094: 
Msym[13,22] :=  -830937331053723174: 
Msym[13,23] :=  -65065877936339682284: 
Msym[13,24] :=  -119947511530611694408: 
Msym[13,25] :=  88244519018695217116: 
Msym[13,26] :=  -23129622747051144528: 
Msym[13,27] :=  -1467095059424105672: 
Msym[13,28] :=  38987861960427373370: 
Msym[13,29] :=  107118368318648802812: 
Msym[13,30] :=  -148252478206877377114: 
Msym[13,31] :=  15106106409226232600: 
Msym[13,32] :=  -18701593468795413432: 
Msym[13,33] :=  -26327790756015418292: 
Msym[13,34] :=  77026696176150688822: 
Msym[13,35] :=  -25063483289360573410: 
Msym[13,36] :=  -7254507451041367630: 
Msym[13,37] :=  -120190263358030570772: 
Msym[13,38] :=  -33196438380403766388: 
Msym[13,39] :=  42520182799987160054: 

Msym[14,1] :=  72839405475189495258: 
Msym[14,2] :=  -1213301132319512994: 
Msym[14,3] :=  41899953691573557112: 
Msym[14,4] :=  -51795766914732416320: 
Msym[14,5] :=  -3160161962062746066: 
Msym[14,6] :=  23716682066684482656: 
Msym[14,7] :=  -137824761783689886988: 
Msym[14,8] :=  -40680786730512568808: 
Msym[14,9] :=  123642693874378826576: 
Msym[14,10] :=  -54362994829602608808: 
Msym[14,11] :=  -17972064279114676502: 
Msym[14,12] :=  354039425183815256: 
Msym[14,13] :=  110305402969257623534: 
Msym[14,14] :=  315644951892604948: 
Msym[14,15] :=  -8990582533955269716: 
Msym[14,16] :=  -59237275523852737128: 
Msym[14,17] :=  82222822496451403386: 
Msym[14,18] :=  -33355348043244966228: 
Msym[14,19] :=  -16346983787185302486: 
Msym[14,20] :=  19300029619373613016: 
Msym[14,21] :=  -18346411263659486118: 
Msym[14,22] :=  41371532382061684050: 
Msym[14,23] :=  -89292662349514617572: 
Msym[14,24] :=  -69952285829372218376: 
Msym[14,25] :=  152339144220621534808: 
Msym[14,26] :=  58756162774124340312: 
Msym[14,27] :=  -2607686623895477016: 
Msym[14,28] :=  -21639963376543538930: 
Msym[14,29] :=  107682242054628041908: 
Msym[14,30] :=  -134903954797526109462: 
Msym[14,31] :=  -39646929968833704524: 
Msym[14,32] :=  96289148363360597128: 
Msym[14,33] :=  36741824790006113640: 
Msym[14,34] :=  157351829209344123730: 
Msym[14,35] :=  57180012131470462946: 
Msym[14,36] :=  -8165152128841281522: 
Msym[14,37] :=  -61283351315378836448: 
Msym[14,38] :=  32557058842637056924: 
Msym[14,39] :=  9181782067070670754: 

Msym[15,1] :=  35283067511080763436: 
Msym[15,2] :=  -116077939943939508860: 
Msym[15,3] :=  -116881862668379687588: 
Msym[15,4] :=  74742480938420188908: 
Msym[15,5] :=  -39590128038251902496: 
Msym[15,6] :=  37495191746576458480: 
Msym[15,7] :=  -62515357546940604604: 
Msym[15,8] :=  44346770664780046680: 
Msym[15,9] :=  -243688746093416968604: 
Msym[15,10] :=  -35800965226621461436: 
Msym[15,11] :=  -60959697524062825336: 
Msym[15,12] :=  119538521882897847756: 
Msym[15,13] :=  -2504408893110759544: 
Msym[15,14] :=  88158178759580738972: 
Msym[15,15] :=  -11962588139116882256: 
Msym[15,16] :=  32032047418119089448: 
Msym[15,17] :=  -9205694702183969312: 
Msym[15,18] :=  48767409379548560928: 
Msym[15,19] :=  10540071991573935736: 
Msym[15,20] :=  -43855802162184642176: 
Msym[15,21] :=  21395504351281982288: 
Msym[15,22] :=  20110176076199115048: 
Msym[15,23] :=  -92173972330578520964: 
Msym[15,24] :=  -77216351266763421996: 
Msym[15,25] :=  54571903255083866276: 
Msym[15,26] :=  64365048661259111720: 
Msym[15,27] :=  15014945693211286872: 
Msym[15,28] :=  26782230252353229912: 
Msym[15,29] :=  129637442078120152436: 
Msym[15,30] :=  -375167342518150578424: 
Msym[15,31] :=  -16635854040347612544: 
Msym[15,32] :=  2406053720287824332: 
Msym[15,33] :=  -12436309128230574992: 
Msym[15,34] :=  199434242829253102216: 
Msym[15,35] :=  91945151657782178240: 
Msym[15,36] :=  -36872240081246629736: 
Msym[15,37] :=  28460561741070549680: 
Msym[15,38] :=  -36397235897633073820: 
Msym[15,39] :=  46881016984534594832: 

Msym[16,1] :=  -46607874334191323667: 
Msym[16,2] :=  -26546876596634388993: 
Msym[16,3] :=  -96096916004651809620: 
Msym[16,4] :=  -34163482365235907986: 
Msym[16,5] :=  -42912814460014992765: 
Msym[16,6] :=  215042353604856410834: 
Msym[16,7] :=  -1828423487368897290: 
Msym[16,8] :=  39908020292324813048: 
Msym[16,9] :=  -96467376739146166830: 
Msym[16,10] :=  -18275895342080177666: 
Msym[16,11] :=  21694333428981761595: 
Msym[16,12] :=  92086470517373825890: 
Msym[16,13] :=  -30708601015320283319: 
Msym[16,14] :=  35577235209166481764: 
Msym[16,15] :=  48419148036193868256: 
Msym[16,16] :=  234905000756926590404: 
Msym[16,17] :=  -16594085544186787605: 
Msym[16,18] :=  1641766294762174262: 
Msym[16,19] :=  -72243060539819885975: 
Msym[16,20] :=  -19476694263746824482: 
Msym[16,21] :=  -25590149702999443653: 
Msym[16,22] :=  19981536205300367025: 
Msym[16,23] :=  7910779432373684698: 
Msym[16,24] :=  -12914060612848236326: 
Msym[16,25] :=  69707659186340604996: 
Msym[16,26] :=  49021906993605094026: 
Msym[16,27] :=  19616171842001098686: 
Msym[16,28] :=  -32862916862032717561: 
Msym[16,29] :=  66330567382341022736: 
Msym[16,30] :=  -44930561230717748717: 
Msym[16,31] :=  16417497471025841300: 
Msym[16,32] :=  -47668371259403633258: 
Msym[16,33] :=  13744952140396383856: 
Msym[16,34] :=  61274459590813212343: 
Msym[16,35] :=  19714716865617143783: 
Msym[16,36] :=  3382480802160026495: 
Msym[16,37] :=  101690336874451418494: 
Msym[16,38] :=  -32790052485821848416: 
Msym[16,39] :=  110153247877831055381: 

Msym[17,1] :=  112403457168990376594: 
Msym[17,2] :=  75360236535633707718: 
Msym[17,3] :=  -37312822480452451720: 
Msym[17,4] :=  -213283362340058938832: 
Msym[17,5] :=  -126727481100310552630: 
Msym[17,6] :=  3886405043626107418476: 
Msym[17,7] :=  4664851865635292060: 
Msym[17,8] :=  335976428785641331856: 
Msym[17,9] :=  -203779286609429214224: 
Msym[17,10] :=  -18343819467631992440: 
Msym[17,11] :=  -189178407065423982370: 
Msym[17,12] :=  -117734778346954967348: 
Msym[17,13] :=  -161331019618410831614: 
Msym[17,14] :=  149307237982392399068: 
Msym[17,15] :=  -130885811800625802052: 
Msym[17,16] :=  6533812075444931331256: 
Msym[17,17] :=  130251138711942969766: 
Msym[17,18] :=  304402273425357573716: 
Msym[17,19] :=  61776880974254849650: 
Msym[17,20] :=  259160139789692483488: 
Msym[17,21] :=  -7836340882774089746: 
Msym[17,22] :=  -56245461549961520454: 
Msym[17,23] :=  90518986290399496188: 
Msym[17,24] :=  199552101660577409568: 
Msym[17,25] :=  653512058309425570544: 
Msym[17,26] :=  -59066782894481623080: 
Msym[17,27] :=  55071015350782194468: 
Msym[17,28] :=  190017653087331253590: 
Msym[17,29] :=  369914059857663138052: 
Msym[17,30] :=  -236737501075033728914: 
Msym[17,31] :=  180439876652424633832: 
Msym[17,32] :=  169877057822319119432: 
Msym[17,33] :=  -4606800308311457588: 
Msym[17,34] :=  -63442857226442455598: 
Msym[17,35] :=  -97099533127350151986: 
Msym[17,36] :=  183485824199095165562: 
Msym[17,37] :=  -90956633703173416316: 
Msym[17,38] :=  -55437780787660800928: 
Msym[17,39] :=  101058981039906207314: 

Msym[18,1] :=  250254067972265163656: 
Msym[18,2] :=  -191571477835166389184: 
Msym[18,3] :=  -430524955381666953104: 
Msym[18,4] :=  -47409405097919404672: 
Msym[18,5] :=  -527196996892970295384: 
Msym[18,6] :=  16404045445608863056016: 
Msym[18,7] :=  -239959940537617058768: 
Msym[18,8] :=  184837059429839915584: 
Msym[18,9] :=  -428206986149757951984: 
Msym[18,10] :=  777155278545292548656: 
Msym[18,11] :=  634060761803369423248: 
Msym[18,12] :=  1745754148431020805432: 
Msym[18,13] :=  -181389038118114107944: 
Msym[18,14] :=  135818771926310556848: 
Msym[18,15] :=  -438927309579756737200: 
Msym[18,16] :=  18324055064943152491616: 
Msym[18,17] :=  -60330330675435175088: 
Msym[18,18] :=  2830478673372759068216: 
Msym[18,19] :=  242965460055744632328: 
Msym[18,20] :=  963802215606563488576: 
Msym[18,21] :=  -415140741190911040008: 
Msym[18,22] :=  115907798508739907728: 
Msym[18,23] :=  -404465996391814081232: 
Msym[18,24] :=  -1343174068910956067952: 
Msym[18,25] :=  1929314749460324699664: 
Msym[18,26] :=  173889209300862468272: 
Msym[18,27] :=  -226202519461814040768: 
Msym[18,28] :=  446795048368476527584: 
Msym[18,29] :=  1570367403376434552512: 
Msym[18,30] :=  -747847459656999672592: 
Msym[18,31] :=  17099595487386363288: 
Msym[18,32] :=  23180863207836154024: 
Msym[18,33] :=  192505820587879608240: 
Msym[18,34] :=  204665839031658286328: 
Msym[18,35] :=  -114486332065417318408: 
Msym[18,36] :=  215547873240085147264: 
Msym[18,37] :=  -1188647356132341725656: 
Msym[18,38] :=  47990207011963932320: 
Msym[18,39] :=  365126103896553797864: 

Msym[19,1] :=  -123728132631071782032: 
Msym[19,2] :=  178145893319313620492: 
Msym[19,3] :=  -382527837260273263672: 
Msym[19,4] :=  -92023562368070936160: 
Msym[19,5] :=  -39675358180550004212: 
Msym[19,6] :=  3156031985404306323912: 
Msym[19,7] :=  -11890539609610943648: 
Msym[19,8] :=  -74723327557302484320: 
Msym[19,9] :=  213666773923755186176: 
Msym[19,10] :=  -22841892066262593160: 
Msym[19,11] :=  -302194320648595499524: 
Msym[19,12] :=  606070910188917415828: 
Msym[19,13] :=  -75154296158324214316: 
Msym[19,14] :=  90102065557920772908: 
Msym[19,15] :=  400995325385037735420: 
Msym[19,16] :=  3354244360974055235680: 
Msym[19,17] :=  -151555531440607524764: 
Msym[19,18] :=  453447433906593948932: 
Msym[19,19] :=  -239786145739533206888: 
Msym[19,20] :=  48844152908236668328: 
Msym[19,21] :=  -21293092474291443588: 
Msym[19,22] :=  -108520426569583718048: 
Msym[19,23] :=  208573132190718549152: 
Msym[19,24] :=  -95417878718537703048: 
Msym[19,25] :=  255260714927358767124: 
Msym[19,26] :=  -19040823351899100168: 
Msym[19,27] :=  105662362074909083848: 
Msym[19,28] :=  109179977416968789824: 
Msym[19,29] :=  489484126074191358084: 
Msym[19,30] :=  -460850851841735081096: 
Msym[19,31] :=  278960779093497768720: 
Msym[19,32] :=  289339058256500308196: 
Msym[19,33] :=  190069954655503756728: 
Msym[19,34] :=  -455346161235789263028: 
Msym[19,35] :=  -161794835141666799500: 
Msym[19,36] :=  69133365927468473652: 
Msym[19,37] :=  -466608682738290926752: 
Msym[19,38] :=  -49463731884696371856: 
Msym[19,39] :=  -17905129652551484560: 

Msym[20,1] :=  39299961843454603200: 
Msym[20,2] :=  -17300983999935153552: 
Msym[20,3] :=  37033088797686644448: 
Msym[20,4] :=  21425198822456086360: 
Msym[20,5] :=  -7745117954693071544: 
Msym[20,6] :=  32034548167698096940: 
Msym[20,7] :=  -1411014028467207672: 
Msym[20,8] :=  -70422445249132389136: 
Msym[20,9] :=  -21999409533222662344: 
Msym[20,10] :=  -4019184027770750576: 
Msym[20,11] :=  -17557119472978324044: 
Msym[20,12] :=  -362127261825678096: 
Msym[20,13] :=  -14656071377342858012: 
Msym[20,14] :=  35335861379237833048: 
Msym[20,15] :=  -16475297670204477760: 
Msym[20,16] :=  84078791826508786216: 
Msym[20,17] :=  6098447846392783316: 
Msym[20,18] :=  16217002516271016716: 
Msym[20,19] :=  -6189770223427784364: 
Msym[20,20] :=  9524071341681648160: 
Msym[20,21] :=  -4731801203724799844: 
Msym[20,22] :=  18469782121131625932: 
Msym[20,23] :=  -80387006133203316: 
Msym[20,24] :=  1465169562084806840: 
Msym[20,25] :=  40280054594081728956: 
Msym[20,26] :=  51595071793457316252: 
Msym[20,27] :=  6505991250312440720: 
Msym[20,28] :=  -23788485141344420432: 
Msym[20,29] :=  96329171653996837448: 
Msym[20,30] :=  -45280453015809459524: 
Msym[20,31] :=  -8068639291608452820: 
Msym[20,32] :=  -24767564664272579808: 
Msym[20,33] :=  13823725367505975056: 
Msym[20,34] :=  26177894805984290872: 
Msym[20,35] :=  5594220441898898452: 
Msym[20,36] :=  8675256053110818776: 
Msym[20,37] :=  2076758680282780980: 
Msym[20,38] :=  -5413722203967822984: 
Msym[20,39] :=  -16049646564036341024: 

Msym[21,1] :=  7714092730843972373: 
Msym[21,2] :=  -15179557258815201797: 
Msym[21,3] :=  -59674728991262572060: 
Msym[21,4] :=  22442496486815425192: 
Msym[21,5] :=  -12410947557165477175: 
Msym[21,6] :=  303786661737098867264: 
Msym[21,7] :=  23441413162636061042: 
Msym[21,8] :=  155721661777155638084: 
Msym[21,9] :=  -155338424370116863400: 
Msym[21,10] :=  -1519275504408352364: 
Msym[21,11] :=  26114678625415077201: 
Msym[21,12] :=  93330232080552248428: 
Msym[21,13] :=  -59359006826308236981: 
Msym[21,14] :=  27657112482716970404: 
Msym[21,15] :=  -28622767352803971766: 
Msym[21,16] :=  490443151701541921724: 
Msym[21,17] :=  88577840018557300001: 
Msym[21,18] :=  36972008679582329546: 
Msym[21,19] :=  60283326322029494523: 
Msym[21,20] :=  14051271314457822122: 
Msym[21,21] :=  -45596205082695046595: 
Msym[21,22] :=  9256057707486038515: 
Msym[21,23] :=  -4483221718960877560: 
Msym[21,24] :=  27763650639741704804: 
Msym[21,25] :=  123127930540592967526: 
Msym[21,26] :=  13416566864514790638: 
Msym[21,27] :=  2111163737924414288: 
Msym[21,28] :=  19185627511168386603: 
Msym[21,29] :=  136952226359477554764: 
Msym[21,30] :=  -107499101270334432301: 
Msym[21,31] :=  3411457458786163872: 
Msym[21,32] :=  -56761432003828500168: 
Msym[21,33] :=  -17474786183808899188: 
Msym[21,34] :=  38388691545723561711: 
Msym[21,35] :=  -18108086680743659019: 
Msym[21,36] :=  3586489108300581711: 
Msym[21,37] :=  27618402229406729050: 
Msym[21,38] :=  -10513848831790022122: 
Msym[21,39] :=  62674419152979614633: 

Msym[22,1] :=  -36708852838785009410: 
Msym[22,2] :=  36146579325739126646: 
Msym[22,3] :=  -128777851053104213768: 
Msym[22,4] :=  150706885496104421568: 
Msym[22,5] :=  -19854290391075814326: 
Msym[22,6] :=  1240155820344928264912: 
Msym[22,7] :=  25139844015078480836: 
Msym[22,8] :=  -45965745608092993768: 
Msym[22,9] :=  66505183262324342400: 
Msym[22,10] :=  19744342298862142912: 
Msym[22,11] :=  -60292268678395507502: 
Msym[22,12] :=  23841865784148762016: 
Msym[22,13] :=  -9082431982823832702: 
Msym[22,14] :=  55286662706634314448: 
Msym[22,15] :=  217668207390006855900: 
Msym[22,16] :=  1148219627262761824408: 
Msym[22,17] :=  -111252860229995693014: 
Msym[22,18] :=  309934272297111693948: 
Msym[22,19] :=  -147782797014092547502: 
Msym[22,20] :=  23728655459658762828: 
Msym[22,21] :=  -53381056820073896138: 
Msym[22,22] :=  -67060208489564682286: 
Msym[22,23] :=  133553730809683562432: 
Msym[22,24] :=  33172252908653040760: 
Msym[22,25] :=  112385505693590242712: 
Msym[22,26] :=  38831317381449146164: 
Msym[22,27] :=  17046105800311014408: 
Msym[22,28] :=  -4144981930736665634: 
Msym[22,29] :=  303452456226980334004: 
Msym[22,30] :=  15638918454980671334: 
Msym[22,31] :=  137416703875528778784: 
Msym[22,32] :=  -21608217674024724348: 
Msym[22,33] :=  32664623767894063104: 
Msym[22,34] :=  -93174172730272800498: 
Msym[22,35] :=  38284483849488439950: 
Msym[22,36] :=  61015450707203095830: 
Msym[22,37] :=  -119778846277297552164: 
Msym[22,38] :=  -1012911477182730236: 
Msym[22,39] :=  102384655159889622746: 

Msym[23,1] :=  -2479500957977432508: 
Msym[23,2] :=  7598179442542575420: 
Msym[23,3] :=  -4305313379800373964: 
Msym[23,4] :=  -12015941116918910008: 
Msym[23,5] :=  -1175490875320767444: 
Msym[23,6] :=  77094320220376453460: 
Msym[23,7] :=  823141865005939936: 
Msym[23,8] :=  -4275288040005773808: 
Msym[23,9] :=  22699139403028436216: 
Msym[23,10] :=  -7713055586159621856: 
Msym[23,11] :=  -14106418912488977600: 
Msym[23,12] :=  -21921501059451038936: 
Msym[23,13] :=  2981211438406028920: 
Msym[23,14] :=  3594548072675729740: 
Msym[23,15] :=  2853823071052308688: 
Msym[23,16] :=  233119791456466529736: 
Msym[23,17] :=  -6078940689987666108: 
Msym[23,18] :=  -330959210784871896: 
Msym[23,19] :=  6312827813143627624: 
Msym[23,20] :=  4148100239634414320: 
Msym[23,21] :=  2837759830541547836: 
Msym[23,22] :=  -2234890050284058436: 
Msym[23,23] :=  373450639113314488: 
Msym[23,24] :=  -2145845570389253536: 
Msym[23,25] :=  11711101620286411376: 
Msym[23,26] :=  -2282195141239651584: 
Msym[23,27] :=  492484423087556052: 
Msym[23,28] :=  8854880985575298148: 
Msym[23,29] :=  6327937386987794032: 
Msym[23,30] :=  -20198468437098602540: 
Msym[23,31] :=  3830616841547672904: 
Msym[23,32] :=  31097069697482609504: 
Msym[23,33] :=  4267914673854149188: 
Msym[23,34] :=  -10366880137928906880: 
Msym[23,35] :=  -6158125421390859720: 
Msym[23,36] :=  3955736021102156220: 
Msym[23,37] :=  -11050687902445799472: 
Msym[23,38] :=  -1558142647022547588: 
Msym[23,39] :=  -13597682337609724208: 

Msym[24,1] :=  116096683012124402858: 
Msym[24,2] :=  -34661436325866821842: 
Msym[24,3] :=  -25071124116573126636: 
Msym[24,4] :=  10728907298203476860: 
Msym[24,5] :=  25118882013627816126: 
Msym[24,6] :=  569500928602927711876: 
Msym[24,7] :=  -99778078608886876044: 
Msym[24,8] :=  191936729734102396240: 
Msym[24,9] :=  -107899410500770679372: 
Msym[24,10] :=  47533678217616258324: 
Msym[24,11] :=  3504300859908178798: 
Msym[24,12] :=  212978816995927262952: 
Msym[24,13] :=  -88162624464273479422: 
Msym[24,14] :=  62653749573064037008: 
Msym[24,15] :=  -27378557853671705040: 
Msym[24,16] :=  794956809013802825992: 
Msym[24,17] :=  116536600916984279642: 
Msym[24,18] :=  76898995769600494896: 
Msym[24,19] :=  5339251938443715534: 
Msym[24,20] :=  33736017697771612936: 
Msym[24,21] :=  -31751936318144607766: 
Msym[24,22] :=  -3885974507447091286: 
Msym[24,23] :=  -38854212911190623504: 
Msym[24,24] :=  -5276408969565636788: 
Msym[24,25] :=  137999246511875526444: 
Msym[24,26] :=  61808187313928684048: 
Msym[24,27] :=  -22910630156356690136: 
Msym[24,28] :=  38278010313860293994: 
Msym[24,29] :=  103022349129467238940: 
Msym[24,30] :=  -129961955171435928682: 
Msym[24,31] :=  -33468960227988949280: 
Msym[24,32] :=  14918535017853402276: 
Msym[24,33] :=  -49555867133967488916: 
Msym[24,34] :=  63615396089808208542: 
Msym[24,35] :=  -7369845397084271494: 
Msym[24,36] :=  -20741766946947312826: 
Msym[24,37] :=  -70679949866033285500: 
Msym[24,38] :=  -3197608214238838184: 
Msym[24,39] :=  74393263502187831314: 

Msym[25,1] :=  696568371002923245: 
Msym[25,2] :=  3517116889692654421: 
Msym[25,3] :=  -3252588122351185828: 
Msym[25,4] :=  -7977318096928052528: 
Msym[25,5] :=  -4752417523629635195: 
Msym[25,6] :=  134932982514731015736: 
Msym[25,7] :=  4701342404980875594: 
Msym[25,8] :=  -4246158376224435868: 
Msym[25,9] :=  12433118099747656976: 
Msym[25,10] :=  -1188102171715122064: 
Msym[25,11] :=  -12654818831034820717: 
Msym[25,12] :=  -5371621419549972762: 
Msym[25,13] :=  692557433274320227: 
Msym[25,14] :=  1946713393186951340: 
Msym[25,15] :=  767525078173964102: 
Msym[25,16] :=  200583953302798980964: 
Msym[25,17] :=  -7010190019563876761: 
Msym[25,18] :=  10268960496262159348: 
Msym[25,19] :=  -2642196977722568345: 
Msym[25,20] :=  7040446029016434762: 
Msym[25,21] :=  -1306114656167248415: 
Msym[25,22] :=  -3412332376648367867: 
Msym[25,23] :=  5562199030723462672: 
Msym[25,24] :=  3295052694251298272: 
Msym[25,25] :=  11732755367064435954: 
Msym[25,26] :=  997737343769543678: 
Msym[25,27] :=  954345635619462836: 
Msym[25,28] :=  4973645646329370465: 
Msym[25,29] :=  7358641133211891632: 
Msym[25,30] :=  -6967538361592547075: 
Msym[25,31] :=  5040715303277148494: 
Msym[25,32] :=  19094714000617449362: 
Msym[25,33] :=  3082485236457756068: 
Msym[25,34] :=  -4480731835944285929: 
Msym[25,35] :=  -3205260001937416995: 
Msym[25,36] :=  7680753858595977665: 
Msym[25,37] :=  -14586437467032258036: 
Msym[25,38] :=  -4615045685017761382: 
Msym[25,39] :=  -523712883636769843: 

Msym[26,1] :=  625346346930346800: 
Msym[26,2] :=  -858111019765185908: 
Msym[26,3] :=  -658048635161138392: 
Msym[26,4] :=  -402408490228994544: 
Msym[26,5] :=  664346710920014052: 
Msym[26,6] :=  986380844343338192: 
Msym[26,7] :=  -1145598542001158424: 
Msym[26,8] :=  -524649996350057280: 
Msym[26,9] :=  -62091978443803616: 
Msym[26,10] :=  -363438927563488736: 
Msym[26,11] :=  -792415602579040712: 
Msym[26,12] :=  87225122269127336: 
Msym[26,13] :=  873473816046875424: 
Msym[26,14] :=  648386516041183492: 
Msym[26,15] :=  693196814690818680: 
Msym[26,16] :=  -154164761062877520: 
Msym[26,17] :=  42351199360397628: 
Msym[26,18] :=  187219274913592256: 
Msym[26,19] :=  -39731060798116352: 
Msym[26,20] :=  144493773693625704: 
Msym[26,21] :=  -225833378766073000: 
Msym[26,22] :=  573534138567116308: 
Msym[26,23] :=  -892001103755153680: 
Msym[26,24] :=  -819814372568017104: 
Msym[26,25] :=  437336291907271668: 
Msym[26,26] :=  555616392493851360: 
Msym[26,27] :=  252672258981897132: 
Msym[26,28] :=  512142437350649972: 
Msym[26,29] :=  1402512833821266832: 
Msym[26,30] :=  -2031775907487637268: 
Msym[26,31] :=  352673931234835996: 
Msym[26,32] :=  -488202147405192736: 
Msym[26,33] :=  787663131559319580: 
Msym[26,34] :=  42229151096931840: 
Msym[26,35] :=  287690189511786536: 
Msym[26,36] :=  -77274890402699092: 
Msym[26,37] :=  -805522874709500460: 
Msym[26,38] :=  77346942438977152: 
Msym[26,39] :=  -217784441788797556: 

Msym[27,1] :=  249764329188396285: 
Msym[27,2] :=  4685384123824880799: 
Msym[27,3] :=  -19251093499034550992: 
Msym[27,4] :=  -3277958290649134280: 
Msym[27,5] :=  -13480174900839987221: 
Msym[27,6] :=  122432426932216325256: 
Msym[27,7] :=  4491508823210684654: 
Msym[27,8] :=  3423103837451277612: 
Msym[27,9] :=  -3785398640763936144: 
Msym[27,10] :=  -2651236602494354896: 
Msym[27,11] :=  14758519988352206783: 
Msym[27,12] :=  5307787594792290430: 
Msym[27,13] :=  -2386795182278421703: 
Msym[27,14] :=  3036912624496395906: 
Msym[27,15] :=  881502678182509930: 
Msym[27,16] :=  226603431716802011548: 
Msym[27,17] :=  20378261607469166293: 
Msym[27,18] :=  -2165834519076616984: 
Msym[27,19] :=  5034554888701010381: 
Msym[27,20] :=  14865605827368030206: 
Msym[27,21] :=  -5773395362266464759: 
Msym[27,22] :=  4136439873897293873: 
Msym[27,23] :=  -534399496300086820: 
Msym[27,24] :=  1148278458678852840: 
Msym[27,25] :=  34063906018713723728: 
Msym[27,26] :=  816738354398246898: 
Msym[27,27] :=  -677440739244410184: 
Msym[27,28] :=  -8045958032608704185: 
Msym[27,29] :=  19330039938235669512: 
Msym[27,30] :=  14620823626629450751: 
Msym[27,31] :=  -4887955117263613192: 
Msym[27,32] :=  12455530682180261790: 
Msym[27,33] :=  7095411261305216486: 
Msym[27,34] :=  30459311067355586409: 
Msym[27,35] :=  -6855485717333740697: 
Msym[27,36] :=  7232595471080215539: 
Msym[27,37] :=  17123454789309829954: 
Msym[27,38] :=  7508834129732109810: 
Msym[27,39] :=  -3119242219436830421: 

Msym[28,1] :=  -79810301616114558536: 
Msym[28,2] :=  73331208244548824964: 
Msym[28,3] :=  -24377023256564239480: 
Msym[28,4] :=  1924578283406310176: 
Msym[28,5] :=  -96107788689996864472: 
Msym[28,6] :=  130791631563188542752: 
Msym[28,7] :=  -69123832104972604456: 
Msym[28,8] :=  125453802128529337040: 
Msym[28,9] :=  1077168906503887280: 
Msym[28,10] :=  19050167833415857688: 
Msym[28,11] :=  -96714595135474332028: 
Msym[28,12] :=  638951583922892845092: 
Msym[28,13] :=  -92937499603196143088: 
Msym[28,14] :=  101353428487852217168: 
Msym[28,15] :=  11494078954707953056: 
Msym[28,16] :=  163054672338997233504: 
Msym[28,17] :=  -70193222928279818324: 
Msym[28,18] :=  -29348182726560727308: 
Msym[28,19] :=  8179038558459939528: 
Msym[28,20] :=  -97803312256370985592: 
Msym[28,21] :=  24338731635958854576: 
Msym[28,22] :=  112897337335027841052: 
Msym[28,23] :=  51176012119147495520: 
Msym[28,24] :=  -74405117409530611528: 
Msym[28,25] :=  -31055484213559206488: 
Msym[28,26] :=  103862665914263721064: 
Msym[28,27] :=  -14022670333837410072: 
Msym[28,28] :=  -117000347865046390196: 
Msym[28,29] :=  -15631114329165935824: 
Msym[28,30] :=  -253573079299414214300: 
Msym[28,31] :=  -42991848351468983740: 
Msym[28,32] :=  -64727962124535182764: 
Msym[28,33] :=  12991094881436447568: 
Msym[28,34] :=  163298832699181414272: 
Msym[28,35] :=  26428394408754960976: 
Msym[28,36] :=  -43262375852664074044: 
Msym[28,37] :=  108580722630330765708: 
Msym[28,38] :=  24142344031992617240: 
Msym[28,39] :=  296089977273724686176: 

Msym[29,1] :=  532682752872076662: 
Msym[29,2] :=  -868356986309552288: 
Msym[29,3] :=  -2997745934199763960: 
Msym[29,4] :=  -2023922760229353494: 
Msym[29,5] :=  -2886153752966780386: 
Msym[29,6] :=  24975091406265673628: 
Msym[29,7] :=  -3845562712885147884: 
Msym[29,8] :=  4044660733135510948: 
Msym[29,9] :=  -2577140534625944294: 
Msym[29,10] :=  -1562789535209799574: 
Msym[29,11] :=  416917525799964280: 
Msym[29,12] :=  2325506377990743552: 
Msym[29,13] :=  -2428589905819606522: 
Msym[29,14] :=  2602592998195402578: 
Msym[29,15] :=  -614885369979221390: 
Msym[29,16] :=  29926501325015412012: 
Msym[29,17] :=  1769931342061562556: 
Msym[29,18] :=  4316159400631315188: 
Msym[29,19] :=  -870660180005744828: 
Msym[29,20] :=  1513912835121402282: 
Msym[29,21] :=  901917626997129706: 
Msym[29,22] :=  -161602587165605374: 
Msym[29,23] :=  -938030843916675654: 
Msym[29,24] :=  713758953003908566: 
Msym[29,25] :=  6712341026989778490: 
Msym[29,26] :=  -380602477190239352: 
Msym[29,27] :=  833162446204124762: 
Msym[29,28] :=  2733941926646384568: 
Msym[29,29] :=  2044189495670546194: 
Msym[29,30] :=  -1854250164446548788: 
Msym[29,31] :=  -671720506840723570: 
Msym[29,32] :=  2851393620303091176: 
Msym[29,33] :=  -85055740293154352: 
Msym[29,34] :=  -300695769459846692: 
Msym[29,35] :=  1583533135260700638: 
Msym[29,36] :=  -276523342135300776: 
Msym[29,37] :=  4551853395695789154: 
Msym[29,38] :=  -396960544597673646: 
Msym[29,39] :=  -388695081188857378: 

Msym[30,1] :=  6012368967318087651: 
Msym[30,2] :=  -1453835779940685117: 
Msym[30,3] :=  -434575921310694300: 
Msym[30,4] :=  1103202490052632104: 
Msym[30,5] :=  -1385436642901839227: 
Msym[30,6] :=  1558691619687250126: 
Msym[30,7] :=  -10114062313346868792: 
Msym[30,8] :=  1166264939217293148: 
Msym[30,9] :=  -882315337701439008: 
Msym[30,10] :=  855726636458364632: 
Msym[30,11] :=  -2008607151421084585: 
Msym[30,12] :=  -3587229588694465630: 
Msym[30,13] :=  -3551222712165589817: 
Msym[30,14] :=  -1375625928166942108: 
Msym[30,15] :=  -1194202048445788140: 
Msym[30,16] :=  1404161349946053008: 
Msym[30,17] :=  -2968194782314787693: 
Msym[30,18] :=  -2740480007388802800: 
Msym[30,19] :=  -3363051169717623871: 
Msym[30,20] :=  2111112877733881048: 
Msym[30,21] :=  4389659783759091381: 
Msym[30,22] :=  1315782884612616745: 
Msym[30,23] :=  -3601158712948445438: 
Msym[30,24] :=  1426036730054334884: 
Msym[30,25] :=  9623151216258967634: 
Msym[30,26] :=  5795782774194673128: 
Msym[30,27] :=  -1774261023749891316: 
Msym[30,28] :=  1219403588840123907: 
Msym[30,29] :=  3000958719613639316: 
Msym[30,30] :=  -10118461526538560947: 
Msym[30,31] :=  -2186219773622598946: 
Msym[30,32] :=  598047516569030432: 
Msym[30,33] :=  2291445640441133640: 
Msym[30,34] :=  -102471232792728307: 
Msym[30,35] :=  2055769546380296743: 
Msym[30,36] :=  -607636559055576407: 
Msym[30,37] :=  -2666462655578302964: 
Msym[30,38] :=  3069734987281294882: 
Msym[30,39] :=  9751634215957914199: 

Msym[31,1] :=  104407038117610923012: 
Msym[31,2] :=  2685485880915851576: 
Msym[31,3] :=  -41248839863131635206: 
Msym[31,4] :=  18987452602744919168: 
Msym[31,5] :=  -5577071980225974530: 
Msym[31,6] :=  78941266447383434716: 
Msym[31,7] :=  -69766289952972738848: 
Msym[31,8] :=  38202005136332735976: 
Msym[31,9] :=  14659825515210818700: 
Msym[31,10] :=  11973956011582630056: 
Msym[31,11] :=  -75161536970116349902: 
Msym[31,12] :=  -85265464829128644810: 
Msym[31,13] :=  -58854397467433730370: 
Msym[31,14] :=  65966297441803338948: 
Msym[31,15] :=  -79332502486870002020: 
Msym[31,16] :=  111426298824465616144: 
Msym[31,17] :=  -8122975885199378882: 
Msym[31,18] :=  -46651105347766717672: 
Msym[31,19] :=  -27758515852536718526: 
Msym[31,20] :=  22878737849472762948: 
Msym[31,21] :=  20088258014436014254: 
Msym[31,22] :=  59700297687379025064: 
Msym[31,23] :=  -64037375165102378606: 
Msym[31,24] :=  39328104764589834096: 
Msym[31,25] :=  93487542240306066680: 
Msym[31,26] :=  64530389152690324566: 
Msym[31,27] :=  -8658375930248395834: 
Msym[31,28] :=  25765546095559147952: 
Msym[31,29] :=  60557516449383179648: 
Msym[31,30] :=  -218172508295579482870: 
Msym[31,31] :=  -76347014888013161834: 
Msym[31,32] :=  30865251775810253838: 
Msym[31,33] :=  -12116799028421304184: 
Msym[31,34] :=  131847785525140462324: 
Msym[31,35] :=  26541030073536484774: 
Msym[31,36] :=  -2599617069383597584: 
Msym[31,37] :=  39533411798551588374: 
Msym[31,38] :=  3058181540692914286: 
Msym[31,39] :=  111385873663658536852: 

Msym[32,1] :=  -6682285207529881366: 
Msym[32,2] :=  818259534580232392: 
Msym[32,3] :=  -4492220837740800610: 
Msym[32,4] :=  9752089378367327310: 
Msym[32,5] :=  -1448588527010132980: 
Msym[32,6] :=  39163339834918575432: 
Msym[32,7] :=  5598240515780788368: 
Msym[32,8] :=  1164310016901454132: 
Msym[32,9] :=  -7342335688128689102: 
Msym[32,10] :=  -1348134236364486034: 
Msym[32,11] :=  7135134387344681878: 
Msym[32,12] :=  -14279089098799401702: 
Msym[32,13] :=  2659391977603836648: 
Msym[32,14] :=  -5385383686434310922: 
Msym[32,15] :=  -812127584566540362: 
Msym[32,16] :=  59936360179354222724: 
Msym[32,17] :=  -4920022998301215562: 
Msym[32,18] :=  9922435912780753716: 
Msym[32,19] :=  3158948521319523862: 
Msym[32,20] :=  -165990969879042550: 
Msym[32,21] :=  3166593413670660644: 
Msym[32,22] :=  1700983110575233714: 
Msym[32,23] :=  3162481994547680860: 
Msym[32,24] :=  2565728800953689090: 
Msym[32,25] :=  7713240464451943130: 
Msym[32,26] :=  5919739189558493642: 
Msym[32,27] :=  1846656599569673464: 
Msym[32,28] :=  1479165496630089796: 
Msym[32,29] :=  13663104843934321154: 
Msym[32,30] :=  -17650889882545932458: 
Msym[32,31] :=  3340291655049867280: 
Msym[32,32] :=  -7974726172237329326: 
Msym[32,33] :=  2990561711590895320: 
Msym[32,34] :=  -3640379646548629104: 
Msym[32,35] :=  8318847936321218328: 
Msym[32,36] :=  3359587835431558604: 
Msym[32,37] :=  -633528962797647852: 
Msym[32,38] :=  4231247586240749172: 
Msym[32,39] :=  12841745386599471062: 

Msym[33,1] :=  4962629229332112002: 
Msym[33,2] :=  1492961881332146836: 
Msym[33,3] :=  -4906769627526045292: 
Msym[33,4] :=  3520503875540883240: 
Msym[33,5] :=  -2102283874312490428: 
Msym[33,6] :=  11701693021874629008: 
Msym[33,7] :=  -3841395250351934112: 
Msym[33,8] :=  -12436493674255869064: 
Msym[33,9] :=  9447964379267710672: 
Msym[33,10] :=  -2148228185367607240: 
Msym[33,11] :=  7700333121610342222: 
Msym[33,12] :=  -11025819359547429800: 
Msym[33,13] :=  1255612204616935596: 
Msym[33,14] :=  8305596446719165386: 
Msym[33,15] :=  -905174442380401056: 
Msym[33,16] :=  15916832738837756352: 
Msym[33,17] :=  -486632072333051940: 
Msym[33,18] :=  5056682419688280588: 
Msym[33,19] :=  -3562470945523558000: 
Msym[33,20] :=  -2251601518676813712: 
Msym[33,21] :=  -5746670578840331574: 
Msym[33,22] :=  -703489069234493366: 
Msym[33,23] :=  1956743462672472980: 
Msym[33,24] :=  -2396294880887186664: 
Msym[33,25] :=  3363396327356064566: 
Msym[33,26] :=  -429599076654382152: 
Msym[33,27] :=  -857691716702799340: 
Msym[33,28] :=  -3000009289296569524: 
Msym[33,29] :=  10958031037457161424: 
Msym[33,30] :=  -9426525948110983700: 
Msym[33,31] :=  86434747029327486: 
Msym[33,32] :=  8084060170137459636: 
Msym[33,33] :=  -691898112630068422: 
Msym[33,34] :=  2765386704086746504: 
Msym[33,35] :=  6406549793255059584: 
Msym[33,36] :=  572751708389491752: 
Msym[33,37] :=  -2443094987524317610: 
Msym[33,38] :=  2534285772582296740: 
Msym[33,39] :=  2722020584806337392: 

Msym[34,1] :=  -211757115016093304530: 
Msym[34,2] :=  -345447080771423181924: 
Msym[34,3] :=  -583945730620899193008: 
Msym[34,4] :=  128751607932574614262: 
Msym[34,5] :=  56565619525172186570: 
Msym[34,6] :=  -158284222109891423696: 
Msym[34,7] :=  -100538779206552424694: 
Msym[34,8] :=  669455054679241910876: 
Msym[34,9] :=  391360690105868791634: 
Msym[34,10] :=  -352764940635623506870: 
Msym[34,11] :=  -861882173289624266484: 
Msym[34,12] :=  74171331644705645450: 
Msym[34,13] :=  70532924414983500030: 
Msym[34,14] :=  -53444415491367997530: 
Msym[34,15] :=  330059759730250260816: 
Msym[34,16] :=  292248612883080025284: 
Msym[34,17] :=  143508631339607202564: 
Msym[34,18] :=  -272114906985353173842: 
Msym[34,19] :=  163688434334360511994: 
Msym[34,20] :=  34423305298366501128: 
Msym[34,21] :=  161321061637079427086: 
Msym[34,22] :=  -33650017057590246230: 
Msym[34,23] :=  -269764264447593432068: 
Msym[34,24] :=  362265088850199437086: 
Msym[34,25] :=  -73368085625820107050: 
Msym[34,26] :=  400414866784329086118: 
Msym[34,27] :=  21553156077823033266: 
Msym[34,28] :=  317270664723890952294: 
Msym[34,29] :=  -196480224871353986686: 
Msym[34,30] :=  -771295321819125298780: 
Msym[34,31] :=  -209996077386703205032: 
Msym[34,32] :=  648116835097477368730: 
Msym[34,33] :=  84340431380725794380: 
Msym[34,34] :=  760760262509829929404: 
Msym[34,35] :=  108406158917196506554: 
Msym[34,36] :=  197083434819218348438: 
Msym[34,37] :=  -126366579523402434676: 
Msym[34,38] :=  -83600862593030539532: 
Msym[34,39] :=  245980594541356510460: 

Msym[35,1] :=  3258977373451475364: 
Msym[35,2] :=  -2256776126923364276: 
Msym[35,3] :=  -3165529251541447080: 
Msym[35,4] :=  1946382225335677472: 
Msym[35,5] :=  723036928761744508: 
Msym[35,6] :=  -372648363300291776: 
Msym[35,7] :=  965292691256664440: 
Msym[35,8] :=  3763423209049915680: 
Msym[35,9] :=  6577284171925997280: 
Msym[35,10] :=  -717751485754264112: 
Msym[35,11] :=  -5891961554463789692: 
Msym[35,12] :=  -2702056826779348464: 
Msym[35,13] :=  1569082443911771908: 
Msym[35,14] :=  -376445843917204704: 
Msym[35,15] :=  -1910122701851657120: 
Msym[35,16] :=  15612681493184711312: 
Msym[35,17] :=  -34289925679119780: 
Msym[35,18] :=  -2581999565688612280: 
Msym[35,19] :=  403904727030845348: 
Msym[35,20] :=  -34626013824829912: 
Msym[35,21] :=  1824878679661500580: 
Msym[35,22] :=  361527523208519380: 
Msym[35,23] :=  528929142173613928: 
Msym[35,24] :=  4462593864761313584: 
Msym[35,25] :=  2999553116331264200: 
Msym[35,26] :=  1346955431929798864: 
Msym[35,27] :=  2742358979342078864: 
Msym[35,28] :=  1270202250909447500: 
Msym[35,29] :=  -999169986892379096: 
Msym[35,30] :=  -9446974666920269524: 
Msym[35,31] :=  -4115174731126979712: 
Msym[35,32] :=  2217111846613738464: 
Msym[35,33] :=  -248597205440598784: 
Msym[35,34] :=  3154604275186204748: 
Msym[35,35] :=  1815549357927812308: 
Msym[35,36] :=  2283712523133109844: 
Msym[35,37] :=  -926779798337853496: 
Msym[35,38] :=  -2916990212748703344: 
Msym[35,39] :=  -593295803014592844: 

Msym[36,1] :=  -39554294315646845224: 
Msym[36,2] :=  5759098338004491182: 
Msym[36,3] :=  -54260087797287172820: 
Msym[36,4] :=  -27450418255735074948: 
Msym[36,5] :=  -6635570339762238918: 
Msym[36,6] :=  109869039543728809308: 
Msym[36,7] :=  -36902046668513006340: 
Msym[36,8] :=  -46383212325119329544: 
Msym[36,9] :=  55457199071363274276: 
Msym[36,10] :=  -12957354965467541932: 
Msym[36,11] :=  -77963827433070289152: 
Msym[36,12] :=  123498478837738348300: 
Msym[36,13] :=  -13483564264322384838: 
Msym[36,14] :=  421824661216803086: 
Msym[36,15] :=  69898382198526657920: 
Msym[36,16] :=  -75158625532767110352: 
Msym[36,17] :=  -58341468879126646554: 
Msym[36,18] :=  25828577214219571696: 
Msym[36,19] :=  -35621787208073206278: 
Msym[36,20] :=  -5687860167630433128: 
Msym[36,21] :=  -11860096064823966756: 
Msym[36,22] :=  16447144259814742220: 
Msym[36,23] :=  131145564311317660: 
Msym[36,24] :=  -55234564687619979676: 
Msym[36,25] :=  -35720127795717622286: 
Msym[36,26] :=  26238152192408864232: 
Msym[36,27] :=  -14246245958293627328: 
Msym[36,28] :=  -35464835783616806442: 
Msym[36,29] :=  -43891821321502731460: 
Msym[36,30] :=  -28759294186241315198: 
Msym[36,31] :=  11560924539805041050: 
Msym[36,32] :=  -23113061951747061000: 
Msym[36,33] :=  17099538185082128522: 
Msym[36,34] :=  31154254359783047126: 
Msym[36,35] :=  -14327871010736653126: 
Msym[36,36] :=  22076639190901907034: 
Msym[36,37] :=  -40025189523088460786: 
Msym[36,38] :=  21238294708259603116: 
Msym[36,39] :=  76750138952618033246: 

Msym[37,1] :=  11485399264772404368: 
Msym[37,2] :=  3813886419652952432: 
Msym[37,3] :=  -12943876198055009728: 
Msym[37,4] :=  -9856732246773399680: 
Msym[37,5] :=  -3610102861189797744: 
Msym[37,6] :=  92199118489261372064: 
Msym[37,7] :=  -5498348259521392608: 
Msym[37,8] :=  6781639385824759744: 
Msym[37,9] :=  -8104681674458735296: 
Msym[37,10] :=  878987341166155072: 
Msym[37,11] :=  -12754601595576674416: 
Msym[37,12] :=  23390331617473885152: 
Msym[37,13] :=  -9869061540967112912: 
Msym[37,14] :=  8975648724549922656: 
Msym[37,15] :=  -5836892220317292544: 
Msym[37,16] :=  53682852979070763584: 
Msym[37,17] :=  1717937213211412960: 
Msym[37,18] :=  1782270656072883520: 
Msym[37,19] :=  -1287539791720781328: 
Msym[37,20] :=  4048729320689737952: 
Msym[37,21] :=  -3251057712356012656: 
Msym[37,22] :=  6491558027133485248: 
Msym[37,23] :=  -5490222758288146176: 
Msym[37,24] :=  -252961293035027872: 
Msym[37,25] :=  16091349738715473440: 
Msym[37,26] :=  10589658730074978976: 
Msym[37,27] :=  -963271658757903680: 
Msym[37,28] :=  3998529967358758784: 
Msym[37,29] :=  7610180758529428736: 
Msym[37,30] :=  -32003812696413630064: 
Msym[37,31] :=  -2384749425346943424: 
Msym[37,32] :=  7067113305053954848: 
Msym[37,33] :=  1390593587992490208: 
Msym[37,34] :=  11409342408500283952: 
Msym[37,35] :=  -1366554079538359664: 
Msym[37,36] :=  -199181286413735952: 
Msym[37,37] :=  1931818254262175200: 
Msym[37,38] :=  -3877918781054911376: 
Msym[37,39] :=  10718084482836722384: 

Msym[38,1] :=  97723364893896428574: 
Msym[38,2] :=  -13684752872110162080: 
Msym[38,3] :=  11818894945901249464: 
Msym[38,4] :=  -35417360887054991848: 
Msym[38,5] :=  3274415994256323358: 
Msym[38,6] :=  260268008696726055728: 
Msym[38,7] :=  -37168411476958359164: 
Msym[38,8] :=  31183619035775413672: 
Msym[38,9] :=  117269002445940284280: 
Msym[38,10] :=  534302048962436852: 
Msym[38,11] :=  -19072845465758955412: 
Msym[38,12] :=  -53127345832378222270: 
Msym[38,13] :=  -42032939402707003618: 
Msym[38,14] :=  -12883386260504628352: 
Msym[38,15] :=  -42202311307156810992: 
Msym[38,16] :=  450602568084409180432: 
Msym[38,17] :=  38418374175422605448: 
Msym[38,18] :=  -21009067668370723926: 
Msym[38,19] :=  -887221379480407318: 
Msym[38,20] :=  19992895755202221236: 
Msym[38,21] :=  -44025628631450330366: 
Msym[38,22] :=  32983086983291960756: 
Msym[38,23] :=  -4871172604796827540: 
Msym[38,24] :=  11570665386020535452: 
Msym[38,25] :=  96834616560091220548: 
Msym[38,26] :=  13587275483370890640: 
Msym[38,27] :=  6992569899900957984: 
Msym[38,28] :=  -40055594784327966688: 
Msym[38,29] :=  63965786699279498868: 
Msym[38,30] :=  -50402089290386197984: 
Msym[38,31] :=  -57792786754623993054: 
Msym[38,32] :=  74709293202041876206: 
Msym[38,33] :=  -874812533037780544: 
Msym[38,34] :=  79022333082487461022: 
Msym[38,35] :=  -40609415622252820122: 
Msym[38,36] :=  35760274934284894992: 
Msym[38,37] :=  -90041727306806530382: 
Msym[38,38] :=  -39311118301929856372: 
Msym[38,39] :=  66040657407830014046: 

Msym[39,1] :=  14382270911059444522: 
Msym[39,2] :=  -134715884260464412: 
Msym[39,3] :=  1811963605475650174: 
Msym[39,4] :=  -1381908982809434272: 
Msym[39,5] :=  -2113596088608980416: 
Msym[39,6] :=  1142905843037739452: 
Msym[39,7] :=  -15285467856845575320: 
Msym[39,8] :=  6507215589004733112: 
Msym[39,9] :=  -4662953946995160008: 
Msym[39,10] :=  14093984631435004: 
Msym[39,11] :=  -351160441676286228: 
Msym[39,12] :=  -1338370321076671934: 
Msym[39,13] :=  -3753518077606035586: 
Msym[39,14] :=  2513412180091840996: 
Msym[39,15] :=  518250492274681016: 
Msym[39,16] :=  6548101129576335352: 
Msym[39,17] :=  3427571123312761914: 
Msym[39,18] :=  -1276746453406497372: 
Msym[39,19] :=  3087930050361902024: 
Msym[39,20] :=  1581103009126443890: 
Msym[39,21] :=  -1256673112703903832: 
Msym[39,22] :=  1226085288366000464: 
Msym[39,23] :=  -2012490563997095368: 
Msym[39,24] :=  1574572568484743140: 
Msym[39,25] :=  14655390793855054856: 
Msym[39,26] :=  14705438355466737392: 
Msym[39,27] :=  -2083045836361700038: 
Msym[39,28] :=  416146174228988236: 
Msym[39,29] :=  11713508553421272290: 
Msym[39,30] :=  -8919763442452010432: 
Msym[39,31] :=  -4581956255272683214: 
Msym[39,32] :=  5835386790625421826: 
Msym[39,33] :=  -1376794208113881986: 
Msym[39,34] :=  10053022191979430614: 
Msym[39,35] :=  4257309280688056502: 
Msym[39,36] :=  91952290059175708: 
Msym[39,37] :=  4574483256322651846: 
Msym[39,38] :=  70525633942918042: 
Msym[39,39] :=  2497277610644522892: 


==> anc/MapleFiles/core.mws <==
## this code evaluates fillings on generic points and populates a matrix with the results.

interface(quiet=true);
kernelopts(gcmaxthreads=24);
with(LinearAlgebra): with(combinat):with(ListTools):
read("data.txt");
read("functions.mws");
read("easyFillings.txt"):
Msym:=Matrix(39,39,0):
read("bigMsym.txt"):

for i to 39 do
for q to 39 do

if Msym[i,q] = 0 then

 L:=[8,8]:
 YY:= convert(Q[q],list, nested):
 TIME:=time():
 printf("testing q = %a, i = %a\n",q, myi);

 tempF :=`+`(seq(makeUnsymmetric([L,L,L,L,L],[YY[xx[1]],YY[xx[2]],YY[xx[3]],YY[xx[4]],YY[xx[5]]])   ,xx in permute(5))) :
 sym := evalunfactor(tempF,16,[1,1,1,1,1],generic||i):
 fd:=fopen("bigMsym.txt”,APPEND):
 fprintf(fd, "Msym[%a,%a] := %a;\n ", i,q, sym);
 fclose(fd):

 printf("step %a took %a s, with value = %a \n",q, time() -TIME, sym);
read("resort"):
break;
fi;
od;
od;

## the rest of this file should be run after the matrix bigMsym.txt has been verified to be of full rank by running testM.mws

read("bigMsecant.txt"):

for i to 39 do
for q to 39 do

if Msecant[i,q] = 0 then

 L:=[8,8]:
 YY:= convert(Q[q],list, nested):
 TIME:=time():
 printf("testing q = %a, i = %a\n",q, myi);

 tempF :=`+`(seq(makeUnsymmetric([L,L,L,L,L],[YY[xx[1]],YY[xx[2]],YY[xx[3]],YY[xx[4]],YY[xx[5]]])   ,xx in permute(5))) :
 sym := evalunfactor(tempF,16,[1,1,1,1,1],seg5.||i):
 fd:=fopen("bigMsecant.txt",APPEND):
 fprintf(fd, "Msecant[%a,%a] := %a;\n ", i,q, sym);
 fclose(fd):

 printf("step %a took %a s, with value = %a \n",q, time() -TIME, sym);
break;
fi;
od;
od:



==> anc/MapleFiles/data.txt <==
generic1 := {Z[[0, 0, 0, 0, 0]] = -3, Z[[0, 0, 0, 0, 1]] = -4, Z[[0, 0, 0, 1, 0]] = -7, Z[[0, 0, 0, 1, 1]] = -3, Z[[0, 0, 1, 0, 0]] = 10, Z[[0, 0, 1, 0, 1]] = -3, Z[[0, 0, 1, 1, 0]] = 0, Z[[0, 0, 1, 1, 1]] = -8, Z[[0, 1, 0, 0, 0]] = 6, Z[[0, 1, 0, 0, 1]] = 5, Z[[0, 1, 0, 1, 0]] = -9, Z[[0, 1, 0, 1, 1]] = 0, Z[[0, 1, 1, 0, 0]] = 8, Z[[0, 1, 1, 0, 1]] = 0, Z[[0, 1, 1, 1, 0]] = 0, Z[[0, 1, 1, 1, 1]] = -6, Z[[1, 0, 0, 0, 0]] = -5, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = -1, Z[[1, 0, 0, 1, 1]] = 5, Z[[1, 0, 1, 0, 0]] = -2, Z[[1, 0, 1, 0, 1]] = -9, Z[[1, 0, 1, 1, 0]] = 4, Z[[1, 0, 1, 1, 1]] = 6, Z[[1, 1, 0, 0, 0]] = -9, Z[[1, 1, 0, 0, 1]] = -7, Z[[1, 1, 0, 1, 0]] = 5, Z[[1, 1, 0, 1, 1]] = -2, Z[[1, 1, 1, 0, 0]] = -7, Z[[1, 1, 1, 0, 1]] = -5, Z[[1, 1, 1, 1, 0]] = -6, Z[[1, 1, 1, 1, 1]] = -7}: 
 seg51 := {Z[[0, 0, 0, 0, 0]] = -432, Z[[0, 0, 0, 0, 1]] = -4752, Z[[0, 0, 0, 1, 0]] = -14664, Z[[0, 0, 0, 1, 1]] = -16728, Z[[0, 0, 1, 0, 0]] = -9264, Z[[0, 0, 1, 0, 1]] = -9888, Z[[0, 0, 1, 1, 0]] = -36240, Z[[0, 0, 1, 1, 1]] = -53616, Z[[0, 1, 0, 0, 0]] = 528, Z[[0, 1, 0, 0, 1]] = -1848, Z[[0, 1, 0, 1, 0]] = 3576, Z[[0, 1, 0, 1, 1]] = -3360, Z[[0, 1, 1, 0, 0]] = 516, Z[[0, 1, 1, 0, 1]] = -9840, Z[[0, 1, 1, 1, 0]] = 1320, Z[[0, 1, 1, 1, 1]] = -3696, Z[[1, 0, 0, 0, 0]] = -792, Z[[1, 0, 0, 0, 1]] = 1236, Z[[1, 0, 0, 1, 0]] = -9750, Z[[1, 0, 0, 1, 1]] = -22110, Z[[1, 0, 1, 0, 0]] = -7140, Z[[1, 0, 1, 0, 1]] = -13560, Z[[1, 0, 1, 1, 0]] = -30984, Z[[1, 0, 1, 1, 1]] = -40188, Z[[1, 1, 0, 0, 0]] = -684, Z[[1, 1, 0, 0, 1]] = -7020, Z[[1, 1, 0, 1, 0]] = -2382, Z[[1, 1, 0, 1, 1]] = 1806, Z[[1, 1, 1, 0, 0]] = -4272, Z[[1, 1, 1, 0, 1]] = -6024, Z[[1, 1, 1, 1, 0]] = -6636, Z[[1, 1, 1, 1, 1]] = -19716}: 
 generic2 := {Z[[0, 0, 0, 0, 0]] = 3, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = 3, Z[[0, 0, 0, 1, 1]] = -3, Z[[0, 0, 1, 0, 0]] = 10, Z[[0, 0, 1, 0, 1]] = 1, Z[[0, 0, 1, 1, 0]] = -1, Z[[0, 0, 1, 1, 1]] = 9, Z[[0, 1, 0, 0, 0]] = -6, Z[[0, 1, 0, 0, 1]] = -8, Z[[0, 1, 0, 1, 0]] = -7, Z[[0, 1, 0, 1, 1]] = -4, Z[[0, 1, 1, 0, 0]] = -8, Z[[0, 1, 1, 0, 1]] = 10, Z[[0, 1, 1, 1, 0]] = 2, Z[[0, 1, 1, 1, 1]] = 1, Z[[1, 0, 0, 0, 0]] = 9, Z[[1, 0, 0, 0, 1]] = -10, Z[[1, 0, 0, 1, 0]] = -9, Z[[1, 0, 0, 1, 1]] = 0, Z[[1, 0, 1, 0, 0]] = -6, Z[[1, 0, 1, 0, 1]] = 8, Z[[1, 0, 1, 1, 0]] = 10, Z[[1, 0, 1, 1, 1]] = 7, Z[[1, 1, 0, 0, 0]] = 10, Z[[1, 1, 0, 0, 1]] = -9, Z[[1, 1, 0, 1, 0]] = 7, Z[[1, 1, 0, 1, 1]] = 7, Z[[1, 1, 1, 0, 0]] = -10, Z[[1, 1, 1, 0, 1]] = -7, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = 9}: 
 seg52 := {Z[[0, 0, 0, 0, 0]] = 7588, Z[[0, 0, 0, 0, 1]] = 808, Z[[0, 0, 0, 1, 0]] = 15957, Z[[0, 0, 0, 1, 1]] = 980, Z[[0, 0, 1, 0, 0]] = -8586, Z[[0, 0, 1, 0, 1]] = -5738, Z[[0, 0, 1, 1, 0]] = 135, Z[[0, 0, 1, 1, 1]] = -5776, Z[[0, 1, 0, 0, 0]] = 4066, Z[[0, 1, 0, 0, 1]] = -4440, Z[[0, 1, 0, 1, 0]] = 3369, Z[[0, 1, 0, 1, 1]] = -7638, Z[[0, 1, 1, 0, 0]] = 834, Z[[0, 1, 1, 0, 1]] = -2454, Z[[0, 1, 1, 1, 0]] = -8520, Z[[0, 1, 1, 1, 1]] = -5832, Z[[1, 0, 0, 0, 0]] = -12396, Z[[1, 0, 0, 0, 1]] = 14384, Z[[1, 0, 0, 1, 0]] = -18009, Z[[1, 0, 0, 1, 1]] = 924, Z[[1, 0, 1, 0, 0]] = 21126, Z[[1, 0, 1, 0, 1]] = -8114, Z[[1, 0, 1, 1, 0]] = 20709, Z[[1, 0, 1, 1, 1]] = 5880, Z[[1, 1, 0, 0, 0]] = -3114, Z[[1, 1, 0, 0, 1]] = 11664, Z[[1, 1, 0, 1, 0]] = -7497, Z[[1, 1, 0, 1, 1]] = 10134, Z[[1, 1, 1, 0, 0]] = -5238, Z[[1, 1, 1, 0, 1]] = 5274, Z[[1, 1, 1, 1, 0]] = -2520, Z[[1, 1, 1, 1, 1]] = 6768}: 
 generic3 := {Z[[0, 0, 0, 0, 0]] = -8, Z[[0, 0, 0, 0, 1]] = -7, Z[[0, 0, 0, 1, 0]] = -6, Z[[0, 0, 0, 1, 1]] = -1, Z[[0, 0, 1, 0, 0]] = -6, Z[[0, 0, 1, 0, 1]] = 5, Z[[0, 0, 1, 1, 0]] = -1, Z[[0, 0, 1, 1, 1]] = 5, Z[[0, 1, 0, 0, 0]] = -8, Z[[0, 1, 0, 0, 1]] = -4, Z[[0, 1, 0, 1, 0]] = -10, Z[[0, 1, 0, 1, 1]] = -7, Z[[0, 1, 1, 0, 0]] = 3, Z[[0, 1, 1, 0, 1]] = 2, Z[[0, 1, 1, 1, 0]] = -1, Z[[0, 1, 1, 1, 1]] = -9, Z[[1, 0, 0, 0, 0]] = 4, Z[[1, 0, 0, 0, 1]] = 5, Z[[1, 0, 0, 1, 0]] = 4, Z[[1, 0, 0, 1, 1]] = 0, Z[[1, 0, 1, 0, 0]] = -8, Z[[1, 0, 1, 0, 1]] = 6, Z[[1, 0, 1, 1, 0]] = 4, Z[[1, 0, 1, 1, 1]] = 7, Z[[1, 1, 0, 0, 0]] = -2, Z[[1, 1, 0, 0, 1]] = -5, Z[[1, 1, 0, 1, 0]] = -9, Z[[1, 1, 0, 1, 1]] = 4, Z[[1, 1, 1, 0, 0]] = -9, Z[[1, 1, 1, 0, 1]] = -8, Z[[1, 1, 1, 1, 0]] = -2, Z[[1, 1, 1, 1, 1]] = 4}: 
 seg53 := {Z[[0, 0, 0, 0, 0]] = -2915, Z[[0, 0, 0, 0, 1]] = -10032, Z[[0, 0, 0, 1, 0]] = 4189, Z[[0, 0, 0, 1, 1]] = 3888, Z[[0, 0, 1, 0, 0]] = 9981, Z[[0, 0, 1, 0, 1]] = 28674, Z[[0, 0, 1, 1, 0]] = 3933, Z[[0, 0, 1, 1, 1]] = -5598, Z[[0, 1, 0, 0, 0]] = -6404, Z[[0, 1, 0, 0, 1]] = 9504, Z[[0, 1, 0, 1, 0]] = 11932, Z[[0, 1, 0, 1, 1]] = 2976, Z[[0, 1, 1, 0, 0]] = -29472, Z[[0, 1, 1, 0, 1]] = -14052, Z[[0, 1, 1, 1, 0]] = 36984, Z[[0, 1, 1, 1, 1]] = 18324, Z[[1, 0, 0, 0, 0]] = -11617, Z[[1, 0, 0, 0, 1]] = -1896, Z[[1, 0, 0, 1, 0]] = 18359, Z[[1, 0, 0, 1, 1]] = 4668, Z[[1, 0, 1, 0, 0]] = -34551, Z[[1, 0, 1, 0, 1]] = -18720, Z[[1, 0, 1, 1, 0]] = 54603, Z[[1, 0, 1, 1, 1]] = 20592, Z[[1, 1, 0, 0, 0]] = -7120, Z[[1, 1, 0, 0, 1]] = -5052, Z[[1, 1, 0, 1, 0]] = 8600, Z[[1, 1, 0, 1, 1]] = 1620, Z[[1, 1, 1, 0, 0]] = -16581, Z[[1, 1, 1, 0, 1]] = -3777, Z[[1, 1, 1, 1, 0]] = 27483, Z[[1, 1, 1, 1, 1]] = 6321}: 
 generic4 := {Z[[0, 0, 0, 0, 0]] = -2, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = 0, Z[[0, 0, 0, 1, 1]] = 7, Z[[0, 0, 1, 0, 0]] = 0, Z[[0, 0, 1, 0, 1]] = 8, Z[[0, 0, 1, 1, 0]] = 0, Z[[0, 0, 1, 1, 1]] = 10, Z[[0, 1, 0, 0, 0]] = -2, Z[[0, 1, 0, 0, 1]] = 7, Z[[0, 1, 0, 1, 0]] = -9, Z[[0, 1, 0, 1, 1]] = -9, Z[[0, 1, 1, 0, 0]] = 7, Z[[0, 1, 1, 0, 1]] = 3, Z[[0, 1, 1, 1, 0]] = 0, Z[[0, 1, 1, 1, 1]] = 0, Z[[1, 0, 0, 0, 0]] = 1, Z[[1, 0, 0, 0, 1]] = 5, Z[[1, 0, 0, 1, 0]] = -3, Z[[1, 0, 0, 1, 1]] = -6, Z[[1, 0, 1, 0, 0]] = 5, Z[[1, 0, 1, 0, 1]] = -7, Z[[1, 0, 1, 1, 0]] = -5, Z[[1, 0, 1, 1, 1]] = -10, Z[[1, 1, 0, 0, 0]] = 10, Z[[1, 1, 0, 0, 1]] = 5, Z[[1, 1, 0, 1, 0]] = 4, Z[[1, 1, 0, 1, 1]] = -8, Z[[1, 1, 1, 0, 0]] = -10, Z[[1, 1, 1, 0, 1]] = 10, Z[[1, 1, 1, 1, 0]] = -2, Z[[1, 1, 1, 1, 1]] = 8}: 
 seg54 := {Z[[0, 0, 0, 0, 0]] = -10100, Z[[0, 0, 0, 0, 1]] = -33400, Z[[0, 0, 0, 1, 0]] = 2347, Z[[0, 0, 0, 1, 1]] = 20213, Z[[0, 0, 1, 0, 0]] = -1964, Z[[0, 0, 1, 0, 1]] = -24976, Z[[0, 0, 1, 1, 0]] = 5731, Z[[0, 0, 1, 1, 1]] = 23669, Z[[0, 1, 0, 0, 0]] = 12584, Z[[0, 1, 0, 0, 1]] = -7304, Z[[0, 1, 0, 1, 0]] = 2006, Z[[0, 1, 0, 1, 1]] = 16834, Z[[0, 1, 1, 0, 0]] = -3496, Z[[0, 1, 1, 0, 1]] = -12704, Z[[0, 1, 1, 1, 0]] = -2914, Z[[0, 1, 1, 1, 1]] = 5314, Z[[1, 0, 0, 0, 0]] = 4508, Z[[1, 0, 0, 0, 1]] = 39472, Z[[1, 0, 0, 1, 0]] = -9184, Z[[1, 0, 0, 1, 1]] = -38864, Z[[1, 0, 1, 0, 0]] = 12500, Z[[1, 0, 1, 0, 1]] = 47800, Z[[1, 0, 1, 1, 0]] = -6016, Z[[1, 0, 1, 1, 1]] = -33752, Z[[1, 1, 0, 0, 0]] = 9368, Z[[1, 1, 0, 0, 1]] = 27992, Z[[1, 1, 0, 1, 0]] = 1288, Z[[1, 1, 0, 1, 1]] = -11152, Z[[1, 1, 1, 0, 0]] = -15672, Z[[1, 1, 1, 0, 1]] = 20192, Z[[1, 1, 1, 1, 0]] = 1168, Z[[1, 1, 1, 1, 1]] = -22672}: 
 generic5 := {Z[[0, 0, 0, 0, 0]] = 7, Z[[0, 0, 0, 0, 1]] = -1, Z[[0, 0, 0, 1, 0]] = -3, Z[[0, 0, 0, 1, 1]] = 10, Z[[0, 0, 1, 0, 0]] = 7, Z[[0, 0, 1, 0, 1]] = 8, Z[[0, 0, 1, 1, 0]] = -3, Z[[0, 0, 1, 1, 1]] = 0, Z[[0, 1, 0, 0, 0]] = 0, Z[[0, 1, 0, 0, 1]] = -1, Z[[0, 1, 0, 1, 0]] = 6, Z[[0, 1, 0, 1, 1]] = -5, Z[[0, 1, 1, 0, 0]] = 2, Z[[0, 1, 1, 0, 1]] = 1, Z[[0, 1, 1, 1, 0]] = 8, Z[[0, 1, 1, 1, 1]] = 10, Z[[1, 0, 0, 0, 0]] = -8, Z[[1, 0, 0, 0, 1]] = 4, Z[[1, 0, 0, 1, 0]] = 2, Z[[1, 0, 0, 1, 1]] = -6, Z[[1, 0, 1, 0, 0]] = -9, Z[[1, 0, 1, 0, 1]] = 9, Z[[1, 0, 1, 1, 0]] = -7, Z[[1, 0, 1, 1, 1]] = -4, Z[[1, 1, 0, 0, 0]] = -2, Z[[1, 1, 0, 0, 1]] = 7, Z[[1, 1, 0, 1, 0]] = -4, Z[[1, 1, 0, 1, 1]] = 1, Z[[1, 1, 1, 0, 0]] = -8, Z[[1, 1, 1, 0, 1]] = 5, Z[[1, 1, 1, 1, 0]] = 0, Z[[1, 1, 1, 1, 1]] = 9}: 
 seg55 := {Z[[0, 0, 0, 0, 0]] = -22344, Z[[0, 0, 0, 0, 1]] = 19592, Z[[0, 0, 0, 1, 0]] = 25344, Z[[0, 0, 0, 1, 1]] = -10488, Z[[0, 0, 1, 0, 0]] = -35022, Z[[0, 0, 1, 0, 1]] = 36250, Z[[0, 0, 1, 1, 0]] = 26046, Z[[0, 0, 1, 1, 1]] = -44106, Z[[0, 1, 0, 0, 0]] = 19308, Z[[0, 1, 0, 0, 1]] = -30688, Z[[0, 1, 0, 1, 0]] = -27720, Z[[0, 1, 0, 1, 1]] = 12480, Z[[0, 1, 1, 0, 0]] = 32460, Z[[0, 1, 1, 0, 1]] = -18032, Z[[0, 1, 1, 1, 0]] = -18936, Z[[0, 1, 1, 1, 1]] = 35400, Z[[1, 0, 0, 0, 0]] = 12132, Z[[1, 0, 0, 0, 1]] = -12336, Z[[1, 0, 0, 1, 0]] = -17874, Z[[1, 0, 0, 1, 1]] = 2796, Z[[1, 0, 1, 0, 0]] = 21186, Z[[1, 0, 1, 0, 1]] = -25830, Z[[1, 0, 1, 1, 0]] = -12960, Z[[1, 0, 1, 1, 1]] = 35700, Z[[1, 1, 0, 0, 0]] = -7728, Z[[1, 1, 0, 0, 1]] = 17304, Z[[1, 1, 0, 1, 0]] = 16098, Z[[1, 1, 0, 1, 1]] = -2508, Z[[1, 1, 1, 0, 0]] = -20916, Z[[1, 1, 1, 0, 1]] = 17136, Z[[1, 1, 1, 1, 0]] = 9441, Z[[1, 1, 1, 1, 1]] = -33213}: 
 generic6 := {Z[[0, 0, 0, 0, 0]] = 3, Z[[0, 0, 0, 0, 1]] = -1, Z[[0, 0, 0, 1, 0]] = 1, Z[[0, 0, 0, 1, 1]] = 3, Z[[0, 0, 1, 0, 0]] = -4, Z[[0, 0, 1, 0, 1]] = 6, Z[[0, 0, 1, 1, 0]] = -6, Z[[0, 0, 1, 1, 1]] = 2, Z[[0, 1, 0, 0, 0]] = 9, Z[[0, 1, 0, 0, 1]] = 5, Z[[0, 1, 0, 1, 0]] = -4, Z[[0, 1, 0, 1, 1]] = -2, Z[[0, 1, 1, 0, 0]] = -8, Z[[0, 1, 1, 0, 1]] = -5, Z[[0, 1, 1, 1, 0]] = -9, Z[[0, 1, 1, 1, 1]] = -4, Z[[1, 0, 0, 0, 0]] = -7, Z[[1, 0, 0, 0, 1]] = -4, Z[[1, 0, 0, 1, 0]] = 8, Z[[1, 0, 0, 1, 1]] = 1, Z[[1, 0, 1, 0, 0]] = 8, Z[[1, 0, 1, 0, 1]] = 0, Z[[1, 0, 1, 1, 0]] = -6, Z[[1, 0, 1, 1, 1]] = -4, Z[[1, 1, 0, 0, 0]] = 1, Z[[1, 1, 0, 0, 1]] = 9, Z[[1, 1, 0, 1, 0]] = 6, Z[[1, 1, 0, 1, 1]] = 6, Z[[1, 1, 1, 0, 0]] = -9, Z[[1, 1, 1, 0, 1]] = 5, Z[[1, 1, 1, 1, 0]] = 1, Z[[1, 1, 1, 1, 1]] = -3}: 
 seg56 := {Z[[0, 0, 0, 0, 0]] = 15784, Z[[0, 0, 0, 0, 1]] = 36376, Z[[0, 0, 0, 1, 0]] = -5544, Z[[0, 0, 0, 1, 1]] = -10776, Z[[0, 0, 1, 0, 0]] = -21783, Z[[0, 0, 1, 0, 1]] = -37962, Z[[0, 0, 1, 1, 0]] = -1453, Z[[0, 0, 1, 1, 1]] = -1030, Z[[0, 1, 0, 0, 0]] = -16728, Z[[0, 1, 0, 0, 1]] = 6312, Z[[0, 1, 0, 1, 0]] = 16152, Z[[0, 1, 0, 1, 1]] = 28416, Z[[0, 1, 1, 0, 0]] = 63873, Z[[0, 1, 1, 0, 1]] = 81486, Z[[0, 1, 1, 1, 0]] = 28491, Z[[0, 1, 1, 1, 1]] = 70806, Z[[1, 0, 0, 0, 0]] = -13080, Z[[1, 0, 0, 0, 1]] = -30280, Z[[1, 0, 0, 1, 0]] = -3960, Z[[1, 0, 0, 1, 1]] = -972, Z[[1, 0, 1, 0, 0]] = -7305, Z[[1, 0, 1, 0, 1]] = -4510, Z[[1, 0, 1, 1, 0]] = 1237, Z[[1, 0, 1, 1, 1]] = 3448, Z[[1, 1, 0, 0, 0]] = 10088, Z[[1, 1, 0, 0, 1]] = 31720, Z[[1, 1, 0, 1, 0]] = 35400, Z[[1, 1, 0, 1, 1]] = 32136, Z[[1, 1, 1, 0, 0]] = 57183, Z[[1, 1, 1, 0, 1]] = 76010, Z[[1, 1, 1, 1, 0]] = 32549, Z[[1, 1, 1, 1, 1]] = 79922}: 
 generic7 := {Z[[0, 0, 0, 0, 0]] = -5, Z[[0, 0, 0, 0, 1]] = -2, Z[[0, 0, 0, 1, 0]] = -7, Z[[0, 0, 0, 1, 1]] = 8, Z[[0, 0, 1, 0, 0]] = -10, Z[[0, 0, 1, 0, 1]] = -5, Z[[0, 0, 1, 1, 0]] = 5, Z[[0, 0, 1, 1, 1]] = -6, Z[[0, 1, 0, 0, 0]] = -6, Z[[0, 1, 0, 0, 1]] = 9, Z[[0, 1, 0, 1, 0]] = 0, Z[[0, 1, 0, 1, 1]] = 8, Z[[0, 1, 1, 0, 0]] = 4, Z[[0, 1, 1, 0, 1]] = -5, Z[[0, 1, 1, 1, 0]] = -2, Z[[0, 1, 1, 1, 1]] = 7, Z[[1, 0, 0, 0, 0]] = 5, Z[[1, 0, 0, 0, 1]] = -3, Z[[1, 0, 0, 1, 0]] = -10, Z[[1, 0, 0, 1, 1]] = 6, Z[[1, 0, 1, 0, 0]] = -4, Z[[1, 0, 1, 0, 1]] = -8, Z[[1, 0, 1, 1, 0]] = 10, Z[[1, 0, 1, 1, 1]] = -8, Z[[1, 1, 0, 0, 0]] = -1, Z[[1, 1, 0, 0, 1]] = 3, Z[[1, 1, 0, 1, 0]] = 3, Z[[1, 1, 0, 1, 1]] = -6, Z[[1, 1, 1, 0, 0]] = -3, Z[[1, 1, 1, 0, 1]] = 1, Z[[1, 1, 1, 1, 0]] = -10, Z[[1, 1, 1, 1, 1]] = 9}: 
 seg57 := {Z[[0, 0, 0, 0, 0]] = 2590, Z[[0, 0, 0, 0, 1]] = 15350, Z[[0, 0, 0, 1, 0]] = 6350, Z[[0, 0, 0, 1, 1]] = -27350, Z[[0, 0, 1, 0, 0]] = -6220, Z[[0, 0, 1, 0, 1]] = 9550, Z[[0, 0, 1, 1, 0]] = -6420, Z[[0, 0, 1, 1, 1]] = -8430, Z[[0, 1, 0, 0, 0]] = -605, Z[[0, 1, 0, 0, 1]] = -7864, Z[[0, 1, 0, 1, 0]] = 3590, Z[[0, 1, 0, 1, 1]] = 8236, Z[[0, 1, 1, 0, 0]] = -1318, Z[[0, 1, 1, 0, 1]] = -4508, Z[[0, 1, 1, 1, 0]] = -316, Z[[0, 1, 1, 1, 1]] = 6196, Z[[1, 0, 0, 0, 0]] = 5030, Z[[1, 0, 0, 0, 1]] = 8100, Z[[1, 0, 0, 1, 0]] = -9050, Z[[1, 0, 0, 1, 1]] = -8100, Z[[1, 0, 1, 0, 0]] = 1945, Z[[1, 0, 1, 0, 1]] = 8785, Z[[1, 0, 1, 1, 0]] = -10825, Z[[1, 0, 1, 1, 1]] = -5745, Z[[1, 1, 0, 0, 0]] = -2555, Z[[1, 1, 0, 0, 1]] = -948, Z[[1, 1, 0, 1, 0]] = 4250, Z[[1, 1, 0, 1, 1]] = 672, Z[[1, 1, 1, 0, 0]] = -616, Z[[1, 1, 1, 0, 1]] = 1394, Z[[1, 1, 1, 1, 0]] = 538, Z[[1, 1, 1, 1, 1]] = -1098}: 
 generic8 := {Z[[0, 0, 0, 0, 0]] = 10, Z[[0, 0, 0, 0, 1]] = -4, Z[[0, 0, 0, 1, 0]] = 5, Z[[0, 0, 0, 1, 1]] = 1, Z[[0, 0, 1, 0, 0]] = 2, Z[[0, 0, 1, 0, 1]] = -7, Z[[0, 0, 1, 1, 0]] = -1, Z[[0, 0, 1, 1, 1]] = 3, Z[[0, 1, 0, 0, 0]] = -5, Z[[0, 1, 0, 0, 1]] = 2, Z[[0, 1, 0, 1, 0]] = 5, Z[[0, 1, 0, 1, 1]] = 7, Z[[0, 1, 1, 0, 0]] = 6, Z[[0, 1, 1, 0, 1]] = -2, Z[[0, 1, 1, 1, 0]] = 3, Z[[0, 1, 1, 1, 1]] = 9, Z[[1, 0, 0, 0, 0]] = -3, Z[[1, 0, 0, 0, 1]] = -3, Z[[1, 0, 0, 1, 0]] = -2, Z[[1, 0, 0, 1, 1]] = 6, Z[[1, 0, 1, 0, 0]] = -7, Z[[1, 0, 1, 0, 1]] = -2, Z[[1, 0, 1, 1, 0]] = 3, Z[[1, 0, 1, 1, 1]] = 6, Z[[1, 1, 0, 0, 0]] = -1, Z[[1, 1, 0, 0, 1]] = -1, Z[[1, 1, 0, 1, 0]] = 8, Z[[1, 1, 0, 1, 1]] = -5, Z[[1, 1, 1, 0, 0]] = 6, Z[[1, 1, 1, 0, 1]] = 7, Z[[1, 1, 1, 1, 0]] = 7, Z[[1, 1, 1, 1, 1]] = -7}: 
 seg58 := {Z[[0, 0, 0, 0, 0]] = -7380, Z[[0, 0, 0, 0, 1]] = 2820, Z[[0, 0, 0, 1, 0]] = 1590, Z[[0, 0, 0, 1, 1]] = -3708, Z[[0, 0, 1, 0, 0]] = -985, Z[[0, 0, 1, 0, 1]] = -9240, Z[[0, 0, 1, 1, 0]] = 6010, Z[[0, 0, 1, 1, 1]] = -8424, Z[[0, 1, 0, 0, 0]] = 8350, Z[[0, 1, 0, 0, 1]] = 2820, Z[[0, 1, 0, 1, 0]] = -7942, Z[[0, 1, 0, 1, 1]] = -7236, Z[[0, 1, 1, 0, 0]] = 18620, Z[[0, 1, 1, 0, 1]] = -9240, Z[[0, 1, 1, 1, 0]] = -14252, Z[[0, 1, 1, 1, 1]] = 5688, Z[[1, 0, 0, 0, 0]] = 3043, Z[[1, 0, 0, 0, 1]] = 5190, Z[[1, 0, 0, 1, 0]] = 1835, Z[[1, 0, 0, 1, 1]] = 10674, Z[[1, 0, 1, 0, 0]] = 5413, Z[[1, 0, 1, 0, 1]] = -1380, Z[[1, 0, 1, 1, 0]] = -1684, Z[[1, 0, 1, 1, 1]] = 5652, Z[[1, 1, 0, 0, 0]] = -6395, Z[[1, 1, 0, 0, 1]] = 5190, Z[[1, 1, 0, 1, 0]] = 8495, Z[[1, 1, 0, 1, 1]] = 10674, Z[[1, 1, 1, 0, 0]] = -6350, Z[[1, 1, 1, 0, 1]] = -1380, Z[[1, 1, 1, 1, 0]] = 6710, Z[[1, 1, 1, 1, 1]] = 5652}: 
 generic9 := {Z[[0, 0, 0, 0, 0]] = -5, Z[[0, 0, 0, 0, 1]] = 1, Z[[0, 0, 0, 1, 0]] = 6, Z[[0, 0, 0, 1, 1]] = -5, Z[[0, 0, 1, 0, 0]] = 2, Z[[0, 0, 1, 0, 1]] = -6, Z[[0, 0, 1, 1, 0]] = 3, Z[[0, 0, 1, 1, 1]] = -9, Z[[0, 1, 0, 0, 0]] = 2, Z[[0, 1, 0, 0, 1]] = 3, Z[[0, 1, 0, 1, 0]] = 8, Z[[0, 1, 0, 1, 1]] = 1, Z[[0, 1, 1, 0, 0]] = 4, Z[[0, 1, 1, 0, 1]] = -9, Z[[0, 1, 1, 1, 0]] = 2, Z[[0, 1, 1, 1, 1]] = 1, Z[[1, 0, 0, 0, 0]] = -4, Z[[1, 0, 0, 0, 1]] = 8, Z[[1, 0, 0, 1, 0]] = 9, Z[[1, 0, 0, 1, 1]] = 10, Z[[1, 0, 1, 0, 0]] = -9, Z[[1, 0, 1, 0, 1]] = 10, Z[[1, 0, 1, 1, 0]] = -2, Z[[1, 0, 1, 1, 1]] = -6, Z[[1, 1, 0, 0, 0]] = 3, Z[[1, 1, 0, 0, 1]] = -7, Z[[1, 1, 0, 1, 0]] = -10, Z[[1, 1, 0, 1, 1]] = -2, Z[[1, 1, 1, 0, 0]] = 8, Z[[1, 1, 1, 0, 1]] = -6, Z[[1, 1, 1, 1, 0]] = -10, Z[[1, 1, 1, 1, 1]] = 8}: 
 seg59 := {Z[[0, 0, 0, 0, 0]] = 22425, Z[[0, 0, 0, 0, 1]] = -6873, Z[[0, 0, 0, 1, 0]] = -1575, Z[[0, 0, 0, 1, 1]] = -30345, Z[[0, 0, 1, 0, 0]] = -10200, Z[[0, 0, 1, 0, 1]] = 35193, Z[[0, 0, 1, 1, 0]] = 7200, Z[[0, 0, 1, 1, 1]] = -22095, Z[[0, 1, 0, 0, 0]] = -11590, Z[[0, 1, 0, 0, 1]] = 1492, Z[[0, 1, 0, 1, 0]] = 25530, Z[[0, 1, 0, 1, 1]] = -26160, Z[[0, 1, 1, 0, 0]] = -27085, Z[[0, 1, 1, 0, 1]] = 42938, Z[[0, 1, 1, 1, 0]] = 3795, Z[[0, 1, 1, 1, 1]] = -8610, Z[[1, 0, 0, 0, 0]] = 21510, Z[[1, 0, 0, 0, 1]] = -39798, Z[[1, 0, 0, 1, 0]] = -14850, Z[[1, 0, 0, 1, 1]] = -462, Z[[1, 0, 1, 0, 0]] = 180, Z[[1, 0, 1, 0, 1]] = -26922, Z[[1, 0, 1, 1, 0]] = 2160, Z[[1, 0, 1, 1, 1]] = -6570, Z[[1, 1, 0, 0, 0]] = -12108, Z[[1, 1, 0, 0, 1]] = 2808, Z[[1, 1, 0, 1, 0]] = 22356, Z[[1, 1, 0, 1, 1]] = -26208, Z[[1, 1, 1, 0, 0]] = -7842, Z[[1, 1, 1, 0, 1]] = 4412, Z[[1, 1, 1, 1, 0]] = 4014, Z[[1, 1, 1, 1, 1]] = -10548}: 
 generic10 := {Z[[0, 0, 0, 0, 0]] = 3, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = 8, Z[[0, 0, 0, 1, 1]] = -6, Z[[0, 0, 1, 0, 0]] = 2, Z[[0, 0, 1, 0, 1]] = -4, Z[[0, 0, 1, 1, 0]] = -9, Z[[0, 0, 1, 1, 1]] = -10, Z[[0, 1, 0, 0, 0]] = 5, Z[[0, 1, 0, 0, 1]] = 1, Z[[0, 1, 0, 1, 0]] = -9, Z[[0, 1, 0, 1, 1]] = -6, Z[[0, 1, 1, 0, 0]] = 4, Z[[0, 1, 1, 0, 1]] = -3, Z[[0, 1, 1, 1, 0]] = -6, Z[[0, 1, 1, 1, 1]] = 0, Z[[1, 0, 0, 0, 0]] = 4, Z[[1, 0, 0, 0, 1]] = -3, Z[[1, 0, 0, 1, 0]] = 6, Z[[1, 0, 0, 1, 1]] = -5, Z[[1, 0, 1, 0, 0]] = -3, Z[[1, 0, 1, 0, 1]] = -1, Z[[1, 0, 1, 1, 0]] = 2, Z[[1, 0, 1, 1, 1]] = -2, Z[[1, 1, 0, 0, 0]] = -5, Z[[1, 1, 0, 0, 1]] = -8, Z[[1, 1, 0, 1, 0]] = 4, Z[[1, 1, 0, 1, 1]] = -1, Z[[1, 1, 1, 0, 0]] = 10, Z[[1, 1, 1, 0, 1]] = 2, Z[[1, 1, 1, 1, 0]] = -4, Z[[1, 1, 1, 1, 1]] = 10}: 
 seg510 := {Z[[0, 0, 0, 0, 0]] = -42588, Z[[0, 0, 0, 0, 1]] = 23516, Z[[0, 0, 0, 1, 0]] = 34416, Z[[0, 0, 0, 1, 1]] = -14988, Z[[0, 0, 1, 0, 0]] = 48232, Z[[0, 0, 1, 0, 1]] = -28692, Z[[0, 0, 1, 1, 0]] = -41304, Z[[0, 0, 1, 1, 1]] = 18172, Z[[0, 1, 0, 0, 0]] = 54134, Z[[0, 1, 0, 0, 1]] = -18934, Z[[0, 1, 0, 1, 0]] = -59292, Z[[0, 1, 0, 1, 1]] = 16218, Z[[0, 1, 1, 0, 0]] = -58856, Z[[0, 1, 1, 0, 1]] = 22390, Z[[0, 1, 1, 1, 0]] = 50952, Z[[0, 1, 1, 1, 1]] = -16158, Z[[1, 0, 0, 0, 0]] = 30540, Z[[1, 0, 0, 0, 1]] = -6808, Z[[1, 0, 0, 1, 0]] = -37080, Z[[1, 0, 0, 1, 1]] = 9264, Z[[1, 0, 1, 0, 0]] = -28400, Z[[1, 0, 1, 0, 1]] = 5624, Z[[1, 0, 1, 1, 0]] = 41600, Z[[1, 0, 1, 1, 1]] = -11092, Z[[1, 1, 0, 0, 0]] = -33190, Z[[1, 1, 0, 0, 1]] = 9878, Z[[1, 1, 0, 1, 0]] = -8460, Z[[1, 1, 0, 1, 1]] = -4464, Z[[1, 1, 1, 0, 0]] = 45280, Z[[1, 1, 1, 0, 1]] = -8084, Z[[1, 1, 1, 1, 0]] = -18256, Z[[1, 1, 1, 1, 1]] = 7908}: 
 generic11 := {Z[[0, 0, 0, 0, 0]] = -9, Z[[0, 0, 0, 0, 1]] = -7, Z[[0, 0, 0, 1, 0]] = 5, Z[[0, 0, 0, 1, 1]] = 2, Z[[0, 0, 1, 0, 0]] = 0, Z[[0, 0, 1, 0, 1]] = 9, Z[[0, 0, 1, 1, 0]] = -8, Z[[0, 0, 1, 1, 1]] = -3, Z[[0, 1, 0, 0, 0]] = 7, Z[[0, 1, 0, 0, 1]] = 1, Z[[0, 1, 0, 1, 0]] = -4, Z[[0, 1, 0, 1, 1]] = -10, Z[[0, 1, 1, 0, 0]] = 4, Z[[0, 1, 1, 0, 1]] = 6, Z[[0, 1, 1, 1, 0]] = -3, Z[[0, 1, 1, 1, 1]] = 1, Z[[1, 0, 0, 0, 0]] = -4, Z[[1, 0, 0, 0, 1]] = -1, Z[[1, 0, 0, 1, 0]] = 3, Z[[1, 0, 0, 1, 1]] = 1, Z[[1, 0, 1, 0, 0]] = 7, Z[[1, 0, 1, 0, 1]] = -6, Z[[1, 0, 1, 1, 0]] = 4, Z[[1, 0, 1, 1, 1]] = -4, Z[[1, 1, 0, 0, 0]] = -5, Z[[1, 1, 0, 0, 1]] = -5, Z[[1, 1, 0, 1, 0]] = -8, Z[[1, 1, 0, 1, 1]] = 10, Z[[1, 1, 1, 0, 0]] = -10, Z[[1, 1, 1, 0, 1]] = -2, Z[[1, 1, 1, 1, 0]] = 0, Z[[1, 1, 1, 1, 1]] = -4}: 
 seg511 := {Z[[0, 0, 0, 0, 0]] = 5204, Z[[0, 0, 0, 0, 1]] = 3518, Z[[0, 0, 0, 1, 0]] = 15284, Z[[0, 0, 0, 1, 1]] = 5000, Z[[0, 0, 1, 0, 0]] = -19732, Z[[0, 0, 1, 0, 1]] = 10434, Z[[0, 0, 1, 1, 0]] = 21164, Z[[0, 0, 1, 1, 1]] = -7560, Z[[0, 1, 0, 0, 0]] = -27269, Z[[0, 1, 0, 0, 1]] = -2446, Z[[0, 1, 0, 1, 0]] = -10592, Z[[0, 1, 0, 1, 1]] = 452, Z[[0, 1, 1, 0, 0]] = -50471, Z[[0, 1, 1, 0, 1]] = 11382, Z[[0, 1, 1, 1, 0]] = 47656, Z[[0, 1, 1, 1, 1]] = -21084, Z[[1, 0, 0, 0, 0]] = -14442, Z[[1, 0, 0, 0, 1]] = -14731, Z[[1, 0, 0, 1, 0]] = -10164, Z[[1, 0, 0, 1, 1]] = 368, Z[[1, 0, 1, 0, 0]] = -13182, Z[[1, 0, 1, 0, 1]] = 31507, Z[[1, 0, 1, 1, 0]] = 10596, Z[[1, 0, 1, 1, 1]] = -11036, Z[[1, 1, 0, 0, 0]] = 9735, Z[[1, 1, 0, 0, 1]] = 18390, Z[[1, 1, 0, 1, 0]] = 13920, Z[[1, 1, 0, 1, 1]] = 8940, Z[[1, 1, 1, 0, 0]] = -26691, Z[[1, 1, 1, 0, 1]] = -24850, Z[[1, 1, 1, 1, 0]] = 32808, Z[[1, 1, 1, 1, 1]] = -8320}: 
 generic12 := {Z[[0, 0, 0, 0, 0]] = 10, Z[[0, 0, 0, 0, 1]] = 6, Z[[0, 0, 0, 1, 0]] = 2, Z[[0, 0, 0, 1, 1]] = 10, Z[[0, 0, 1, 0, 0]] = -7, Z[[0, 0, 1, 0, 1]] = 0, Z[[0, 0, 1, 1, 0]] = 8, Z[[0, 0, 1, 1, 1]] = 10, Z[[0, 1, 0, 0, 0]] = -8, Z[[0, 1, 0, 0, 1]] = 2, Z[[0, 1, 0, 1, 0]] = 9, Z[[0, 1, 0, 1, 1]] = 4, Z[[0, 1, 1, 0, 0]] = 2, Z[[0, 1, 1, 0, 1]] = 6, Z[[0, 1, 1, 1, 0]] = 1, Z[[0, 1, 1, 1, 1]] = -9, Z[[1, 0, 0, 0, 0]] = 5, Z[[1, 0, 0, 0, 1]] = -2, Z[[1, 0, 0, 1, 0]] = -7, Z[[1, 0, 0, 1, 1]] = 10, Z[[1, 0, 1, 0, 0]] = -1, Z[[1, 0, 1, 0, 1]] = 10, Z[[1, 0, 1, 1, 0]] = 4, Z[[1, 0, 1, 1, 1]] = 4, Z[[1, 1, 0, 0, 0]] = 3, Z[[1, 1, 0, 0, 1]] = 5, Z[[1, 1, 0, 1, 0]] = 0, Z[[1, 1, 0, 1, 1]] = 1, Z[[1, 1, 1, 0, 0]] = 8, Z[[1, 1, 1, 0, 1]] = -9, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = 1}: 
 seg512 := {Z[[0, 0, 0, 0, 0]] = 26304, Z[[0, 0, 0, 0, 1]] = 21432, Z[[0, 0, 0, 1, 0]] = 32376, Z[[0, 0, 0, 1, 1]] = 30474, Z[[0, 0, 1, 0, 0]] = -22248, Z[[0, 0, 1, 0, 1]] = -14760, Z[[0, 0, 1, 1, 0]] = -25296, Z[[0, 0, 1, 1, 1]] = -16830, Z[[0, 1, 0, 0, 0]] = 2800, Z[[0, 1, 0, 0, 1]] = 2448, Z[[0, 1, 0, 1, 0]] = 2880, Z[[0, 1, 0, 1, 1]] = 1116, Z[[0, 1, 1, 0, 0]] = -5468, Z[[0, 1, 1, 0, 1]] = -7536, Z[[0, 1, 1, 1, 0]] = -7596, Z[[0, 1, 1, 1, 1]] = -11412, Z[[1, 0, 0, 0, 0]] = 37692, Z[[1, 0, 0, 0, 1]] = 20900, Z[[1, 0, 0, 1, 0]] = 43468, Z[[1, 0, 0, 1, 1]] = 31200, Z[[1, 0, 1, 0, 0]] = -36240, Z[[1, 0, 1, 0, 1]] = -23140, Z[[1, 0, 1, 1, 0]] = -40160, Z[[1, 0, 1, 1, 1]] = -27480, Z[[1, 1, 0, 0, 0]] = -11720, Z[[1, 1, 0, 0, 1]] = -16760, Z[[1, 1, 0, 1, 0]] = -9960, Z[[1, 1, 0, 1, 1]] = -17520, Z[[1, 1, 1, 0, 0]] = -26030, Z[[1, 1, 1, 0, 1]] = -44840, Z[[1, 1, 1, 1, 0]] = -29310, Z[[1, 1, 1, 1, 1]] = -48480}: 
 generic13 := {Z[[0, 0, 0, 0, 0]] = 4, Z[[0, 0, 0, 0, 1]] = -4, Z[[0, 0, 0, 1, 0]] = 6, Z[[0, 0, 0, 1, 1]] = -5, Z[[0, 0, 1, 0, 0]] = -8, Z[[0, 0, 1, 0, 1]] = -7, Z[[0, 0, 1, 1, 0]] = 3, Z[[0, 0, 1, 1, 1]] = -7, Z[[0, 1, 0, 0, 0]] = -7, Z[[0, 1, 0, 0, 1]] = 6, Z[[0, 1, 0, 1, 0]] = -4, Z[[0, 1, 0, 1, 1]] = 6, Z[[0, 1, 1, 0, 0]] = 7, Z[[0, 1, 1, 0, 1]] = 9, Z[[0, 1, 1, 1, 0]] = 7, Z[[0, 1, 1, 1, 1]] = -3, Z[[1, 0, 0, 0, 0]] = 5, Z[[1, 0, 0, 0, 1]] = -5, Z[[1, 0, 0, 1, 0]] = 7, Z[[1, 0, 0, 1, 1]] = -5, Z[[1, 0, 1, 0, 0]] = -5, Z[[1, 0, 1, 0, 1]] = 8, Z[[1, 0, 1, 1, 0]] = 6, Z[[1, 0, 1, 1, 1]] = 10, Z[[1, 1, 0, 0, 0]] = 7, Z[[1, 1, 0, 0, 1]] = -10, Z[[1, 1, 0, 1, 0]] = -3, Z[[1, 1, 0, 1, 1]] = -8, Z[[1, 1, 1, 0, 0]] = -6, Z[[1, 1, 1, 0, 1]] = -1, Z[[1, 1, 1, 1, 0]] = 2, Z[[1, 1, 1, 1, 1]] = 1}: 
 seg513 := {Z[[0, 0, 0, 0, 0]] = 4960, Z[[0, 0, 0, 0, 1]] = -9856, Z[[0, 0, 0, 1, 0]] = -4920, Z[[0, 0, 0, 1, 1]] = -10136, Z[[0, 0, 1, 0, 0]] = 2465, Z[[0, 0, 1, 0, 1]] = -1839, Z[[0, 0, 1, 1, 0]] = -1545, Z[[0, 0, 1, 1, 1]] = -3129, Z[[0, 1, 0, 0, 0]] = 1890, Z[[0, 1, 0, 0, 1]] = -15362, Z[[0, 1, 0, 1, 0]] = 10170, Z[[0, 1, 0, 1, 1]] = -4410, Z[[0, 1, 1, 0, 0]] = -13915, Z[[0, 1, 1, 0, 1]] = -18623, Z[[0, 1, 1, 1, 0]] = 3735, Z[[0, 1, 1, 1, 1]] = -2925, Z[[1, 0, 0, 0, 0]] = -6472, Z[[1, 0, 0, 0, 1]] = 51224, Z[[1, 0, 0, 1, 0]] = 4248, Z[[1, 0, 0, 1, 1]] = 33400, Z[[1, 0, 1, 0, 0]] = 27, Z[[1, 0, 1, 0, 1]] = 21291, Z[[1, 0, 1, 1, 0]] = 1629, Z[[1, 0, 1, 1, 1]] = 12621, Z[[1, 1, 0, 0, 0]] = -2064, Z[[1, 1, 0, 0, 1]] = 59056, Z[[1, 1, 0, 1, 0]] = -12096, Z[[1, 1, 0, 1, 1]] = 27072, Z[[1, 1, 1, 0, 0]] = -4231, Z[[1, 1, 1, 0, 1]] = 14569, Z[[1, 1, 1, 1, 0]] = -3033, Z[[1, 1, 1, 1, 1]] = 10791}: 
 generic14 := {Z[[0, 0, 0, 0, 0]] = 4, Z[[0, 0, 0, 0, 1]] = 10, Z[[0, 0, 0, 1, 0]] = 4, Z[[0, 0, 0, 1, 1]] = -3, Z[[0, 0, 1, 0, 0]] = 7, Z[[0, 0, 1, 0, 1]] = 6, Z[[0, 0, 1, 1, 0]] = 10, Z[[0, 0, 1, 1, 1]] = -10, Z[[0, 1, 0, 0, 0]] = -4, Z[[0, 1, 0, 0, 1]] = 1, Z[[0, 1, 0, 1, 0]] = -8, Z[[0, 1, 0, 1, 1]] = 8, Z[[0, 1, 1, 0, 0]] = -7, Z[[0, 1, 1, 0, 1]] = 9, Z[[0, 1, 1, 1, 0]] = -4, Z[[0, 1, 1, 1, 1]] = -7, Z[[1, 0, 0, 0, 0]] = 10, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = -8, Z[[1, 0, 0, 1, 1]] = 7, Z[[1, 0, 1, 0, 0]] = -4, Z[[1, 0, 1, 0, 1]] = -9, Z[[1, 0, 1, 1, 0]] = -6, Z[[1, 0, 1, 1, 1]] = 7, Z[[1, 1, 0, 0, 0]] = -6, Z[[1, 1, 0, 0, 1]] = -8, Z[[1, 1, 0, 1, 0]] = 0, Z[[1, 1, 0, 1, 1]] = -2, Z[[1, 1, 1, 0, 0]] = 1, Z[[1, 1, 1, 0, 1]] = -2, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = -10}: 
 seg514 := {Z[[0, 0, 0, 0, 0]] = 4850, Z[[0, 0, 0, 0, 1]] = 29470, Z[[0, 0, 0, 1, 0]] = 1610, Z[[0, 0, 0, 1, 1]] = -13910, Z[[0, 0, 1, 0, 0]] = 166, Z[[0, 0, 1, 0, 1]] = -8518, Z[[0, 0, 1, 1, 0]] = 1822, Z[[0, 0, 1, 1, 1]] = 8534, Z[[0, 1, 0, 0, 0]] = 11812, Z[[0, 1, 0, 0, 1]] = 29180, Z[[0, 1, 0, 1, 0]] = -4364, Z[[0, 1, 0, 1, 1]] = -6412, Z[[0, 1, 1, 0, 0]] = -15088, Z[[0, 1, 1, 0, 1]] = 412, Z[[0, 1, 1, 1, 0]] = 18290, Z[[0, 1, 1, 1, 1]] = 1288, Z[[1, 0, 0, 0, 0]] = -7310, Z[[1, 0, 0, 0, 1]] = -25250, Z[[1, 0, 0, 1, 0]] = 7690, Z[[1, 0, 0, 1, 1]] = 13450, Z[[1, 0, 1, 0, 0]] = 5030, Z[[1, 0, 1, 0, 1]] = 13370, Z[[1, 0, 1, 1, 0]] = -610, Z[[1, 0, 1, 1, 1]] = -2410, Z[[1, 1, 0, 0, 0]] = -1908, Z[[1, 1, 0, 0, 1]] = -28660, Z[[1, 1, 0, 1, 0]] = 1872, Z[[1, 1, 0, 1, 1]] = 21260, Z[[1, 1, 1, 0, 0]] = 42396, Z[[1, 1, 1, 0, 1]] = -4460, Z[[1, 1, 1, 1, 0]] = -29004, Z[[1, 1, 1, 1, 1]] = 19420}: 
 generic15 := {Z[[0, 0, 0, 0, 0]] = 7, Z[[0, 0, 0, 0, 1]] = 9, Z[[0, 0, 0, 1, 0]] = 9, Z[[0, 0, 0, 1, 1]] = 10, Z[[0, 0, 1, 0, 0]] = -1, Z[[0, 0, 1, 0, 1]] = 1, Z[[0, 0, 1, 1, 0]] = -10, Z[[0, 0, 1, 1, 1]] = 9, Z[[0, 1, 0, 0, 0]] = -10, Z[[0, 1, 0, 0, 1]] = 3, Z[[0, 1, 0, 1, 0]] = -2, Z[[0, 1, 0, 1, 1]] = -6, Z[[0, 1, 1, 0, 0]] = -7, Z[[0, 1, 1, 0, 1]] = -8, Z[[0, 1, 1, 1, 0]] = -6, Z[[0, 1, 1, 1, 1]] = -1, Z[[1, 0, 0, 0, 0]] = 6, Z[[1, 0, 0, 0, 1]] = -8, Z[[1, 0, 0, 1, 0]] = -5, Z[[1, 0, 0, 1, 1]] = -1, Z[[1, 0, 1, 0, 0]] = 5, Z[[1, 0, 1, 0, 1]] = -1, Z[[1, 0, 1, 1, 0]] = -10, Z[[1, 0, 1, 1, 1]] = 3, Z[[1, 1, 0, 0, 0]] = 3, Z[[1, 1, 0, 0, 1]] = 3, Z[[1, 1, 0, 1, 0]] = -5, Z[[1, 1, 0, 1, 1]] = -1, Z[[1, 1, 1, 0, 0]] = -9, Z[[1, 1, 1, 0, 1]] = 0, Z[[1, 1, 1, 1, 0]] = -10, Z[[1, 1, 1, 1, 1]] = -3}: 
 seg515 := {Z[[0, 0, 0, 0, 0]] = 3040, Z[[0, 0, 0, 0, 1]] = -2296, Z[[0, 0, 0, 1, 0]] = 6456, Z[[0, 0, 0, 1, 1]] = -1128, Z[[0, 0, 1, 0, 0]] = 552, Z[[0, 0, 1, 0, 1]] = -6372, Z[[0, 0, 1, 1, 0]] = 1251, Z[[0, 0, 1, 1, 1]] = -1125, Z[[0, 1, 0, 0, 0]] = -9670, Z[[0, 1, 0, 0, 1]] = -668, Z[[0, 1, 0, 1, 0]] = 708, Z[[0, 1, 0, 1, 1]] = 2784, Z[[0, 1, 1, 0, 0]] = 3702, Z[[0, 1, 1, 0, 1]] = 7272, Z[[0, 1, 1, 1, 0]] = -6507, Z[[0, 1, 1, 1, 1]] = -111, Z[[1, 0, 0, 0, 0]] = -11784, Z[[1, 0, 0, 0, 1]] = 984, Z[[1, 0, 0, 1, 0]] = -3960, Z[[1, 0, 0, 1, 1]] = 3768, Z[[1, 0, 1, 0, 0]] = 3264, Z[[1, 0, 1, 0, 1]] = 15820, Z[[1, 0, 1, 1, 0]] = -10401, Z[[1, 0, 1, 1, 1]] = 1991, Z[[1, 1, 0, 0, 0]] = -8772, Z[[1, 1, 0, 0, 1]] = -6168, Z[[1, 1, 0, 1, 0]] = 15480, Z[[1, 1, 0, 1, 1]] = 1872, Z[[1, 1, 1, 0, 0]] = 8700, Z[[1, 1, 1, 0, 1]] = -7356, Z[[1, 1, 1, 1, 0]] = -3963, Z[[1, 1, 1, 1, 1]] = -4043}: 
 generic16 := {Z[[0, 0, 0, 0, 0]] = 1, Z[[0, 0, 0, 0, 1]] = -6, Z[[0, 0, 0, 1, 0]] = -3, Z[[0, 0, 0, 1, 1]] = -7, Z[[0, 0, 1, 0, 0]] = 1, Z[[0, 0, 1, 0, 1]] = 9, Z[[0, 0, 1, 1, 0]] = 8, Z[[0, 0, 1, 1, 1]] = -3, Z[[0, 1, 0, 0, 0]] = -7, Z[[0, 1, 0, 0, 1]] = 8, Z[[0, 1, 0, 1, 0]] = 0, Z[[0, 1, 0, 1, 1]] = 3, Z[[0, 1, 1, 0, 0]] = 6, Z[[0, 1, 1, 0, 1]] = -3, Z[[0, 1, 1, 1, 0]] = -9, Z[[0, 1, 1, 1, 1]] = -5, Z[[1, 0, 0, 0, 0]] = -5, Z[[1, 0, 0, 0, 1]] = -6, Z[[1, 0, 0, 1, 0]] = -10, Z[[1, 0, 0, 1, 1]] = 9, Z[[1, 0, 1, 0, 0]] = 4, Z[[1, 0, 1, 0, 1]] = -4, Z[[1, 0, 1, 1, 0]] = -7, Z[[1, 0, 1, 1, 1]] = -2, Z[[1, 1, 0, 0, 0]] = -5, Z[[1, 1, 0, 0, 1]] = -8, Z[[1, 1, 0, 1, 0]] = -1, Z[[1, 1, 0, 1, 1]] = 0, Z[[1, 1, 1, 0, 0]] = 5, Z[[1, 1, 1, 0, 1]] = -7, Z[[1, 1, 1, 1, 0]] = 3, Z[[1, 1, 1, 1, 1]] = -2}: 
 seg516 := {Z[[0, 0, 0, 0, 0]] = 11086, Z[[0, 0, 0, 0, 1]] = -1114, Z[[0, 0, 0, 1, 0]] = 26564, Z[[0, 0, 0, 1, 1]] = -13460, Z[[0, 0, 1, 0, 0]] = -5684, Z[[0, 0, 1, 0, 1]] = 7796, Z[[0, 0, 1, 1, 0]] = -5900, Z[[0, 0, 1, 1, 1]] = -1312, Z[[0, 1, 0, 0, 0]] = -3638, Z[[0, 1, 0, 0, 1]] = -11830, Z[[0, 1, 0, 1, 0]] = -3236, Z[[0, 1, 0, 1, 1]] = -10156, Z[[0, 1, 1, 0, 0]] = -18892, Z[[0, 1, 1, 0, 1]] = -18692, Z[[0, 1, 1, 1, 0]] = -27916, Z[[0, 1, 1, 1, 1]] = -14384, Z[[1, 0, 0, 0, 0]] = -14172, Z[[1, 0, 0, 0, 1]] = -4956, Z[[1, 0, 0, 1, 0]] = -32000, Z[[1, 0, 0, 1, 1]] = 8072, Z[[1, 0, 1, 0, 0]] = 2912, Z[[1, 0, 1, 0, 1]] = -18104, Z[[1, 0, 1, 1, 0]] = 2324, Z[[1, 0, 1, 1, 1]] = -9128, Z[[1, 1, 0, 0, 0]] = -4372, Z[[1, 1, 0, 0, 1]] = -16052, Z[[1, 1, 0, 1, 0]] = -6016, Z[[1, 1, 0, 1, 1]] = -22976, Z[[1, 1, 1, 0, 0]] = 9520, Z[[1, 1, 1, 0, 1]] = -22600, Z[[1, 1, 1, 1, 0]] = 17716, Z[[1, 1, 1, 1, 1]] = -34864}: 
 generic17 := {Z[[0, 0, 0, 0, 0]] = -7, Z[[0, 0, 0, 0, 1]] = 6, Z[[0, 0, 0, 1, 0]] = -5, Z[[0, 0, 0, 1, 1]] = 3, Z[[0, 0, 1, 0, 0]] = 10, Z[[0, 0, 1, 0, 1]] = 10, Z[[0, 0, 1, 1, 0]] = -4, Z[[0, 0, 1, 1, 1]] = 8, Z[[0, 1, 0, 0, 0]] = 1, Z[[0, 1, 0, 0, 1]] = -6, Z[[0, 1, 0, 1, 0]] = -4, Z[[0, 1, 0, 1, 1]] = -1, Z[[0, 1, 1, 0, 0]] = -8, Z[[0, 1, 1, 0, 1]] = -4, Z[[0, 1, 1, 1, 0]] = 7, Z[[0, 1, 1, 1, 1]] = 10, Z[[1, 0, 0, 0, 0]] = 6, Z[[1, 0, 0, 0, 1]] = 2, Z[[1, 0, 0, 1, 0]] = 4, Z[[1, 0, 0, 1, 1]] = -1, Z[[1, 0, 1, 0, 0]] = 6, Z[[1, 0, 1, 0, 1]] = 3, Z[[1, 0, 1, 1, 0]] = -6, Z[[1, 0, 1, 1, 1]] = -1, Z[[1, 1, 0, 0, 0]] = -7, Z[[1, 1, 0, 0, 1]] = 0, Z[[1, 1, 0, 1, 0]] = 6, Z[[1, 1, 0, 1, 1]] = -10, Z[[1, 1, 1, 0, 0]] = -4, Z[[1, 1, 1, 0, 1]] = 6, Z[[1, 1, 1, 1, 0]] = -9, Z[[1, 1, 1, 1, 1]] = -2}: 
 seg517 := {Z[[0, 0, 0, 0, 0]] = -10830, Z[[0, 0, 0, 0, 1]] = -9918, Z[[0, 0, 0, 1, 0]] = -9060, Z[[0, 0, 0, 1, 1]] = 6928, Z[[0, 0, 1, 0, 0]] = -70800, Z[[0, 0, 1, 0, 1]] = -49188, Z[[0, 0, 1, 1, 0]] = 31620, Z[[0, 0, 1, 1, 1]] = -13442, Z[[0, 1, 0, 0, 0]] = -12150, Z[[0, 1, 0, 0, 1]] = -8262, Z[[0, 1, 0, 1, 0]] = 6540, Z[[0, 1, 0, 1, 1]] = 2112, Z[[0, 1, 1, 0, 0]] = 912, Z[[0, 1, 1, 0, 1]] = -4164, Z[[0, 1, 1, 1, 0]] = -23964, Z[[0, 1, 1, 1, 1]] = -10194, Z[[1, 0, 0, 0, 0]] = -42290, Z[[1, 0, 0, 0, 1]] = -23208, Z[[1, 0, 0, 1, 0]] = -26760, Z[[1, 0, 0, 1, 1]] = -2702, Z[[1, 0, 1, 0, 0]] = -3620, Z[[1, 0, 1, 0, 1]] = -6858, Z[[1, 0, 1, 1, 0]] = 22200, Z[[1, 0, 1, 1, 1]] = -14612, Z[[1, 1, 0, 0, 0]] = -11170, Z[[1, 1, 0, 0, 1]] = -5448, Z[[1, 1, 0, 1, 0]] = -4320, Z[[1, 1, 0, 1, 1]] = -3666, Z[[1, 1, 1, 0, 0]] = -3436, Z[[1, 1, 1, 0, 1]] = -8910, Z[[1, 1, 1, 1, 0]] = -48, Z[[1, 1, 1, 1, 1]] = 5088}: 
 generic18 := {Z[[0, 0, 0, 0, 0]] = 2, Z[[0, 0, 0, 0, 1]] = -10, Z[[0, 0, 0, 1, 0]] = 0, Z[[0, 0, 0, 1, 1]] = -9, Z[[0, 0, 1, 0, 0]] = -6, Z[[0, 0, 1, 0, 1]] = -1, Z[[0, 0, 1, 1, 0]] = -7, Z[[0, 0, 1, 1, 1]] = -10, Z[[0, 1, 0, 0, 0]] = 4, Z[[0, 1, 0, 0, 1]] = 2, Z[[0, 1, 0, 1, 0]] = 6, Z[[0, 1, 0, 1, 1]] = -9, Z[[0, 1, 1, 0, 0]] = -5, Z[[0, 1, 1, 0, 1]] = 0, Z[[0, 1, 1, 1, 0]] = 2, Z[[0, 1, 1, 1, 1]] = -10, Z[[1, 0, 0, 0, 0]] = 2, Z[[1, 0, 0, 0, 1]] = 7, Z[[1, 0, 0, 1, 0]] = -4, Z[[1, 0, 0, 1, 1]] = -9, Z[[1, 0, 1, 0, 0]] = -7, Z[[1, 0, 1, 0, 1]] = 10, Z[[1, 0, 1, 1, 0]] = -10, Z[[1, 0, 1, 1, 1]] = -2, Z[[1, 1, 0, 0, 0]] = -6, Z[[1, 1, 0, 0, 1]] = 0, Z[[1, 1, 0, 1, 0]] = 8, Z[[1, 1, 0, 1, 1]] = 10, Z[[1, 1, 1, 0, 0]] = 7, Z[[1, 1, 1, 0, 1]] = -2, Z[[1, 1, 1, 1, 0]] = 6, Z[[1, 1, 1, 1, 1]] = 10}: 
 seg518 := {Z[[0, 0, 0, 0, 0]] = -3111, Z[[0, 0, 0, 0, 1]] = 6016, Z[[0, 0, 0, 1, 0]] = -1739, Z[[0, 0, 0, 1, 1]] = 280, Z[[0, 0, 1, 0, 0]] = 2677, Z[[0, 0, 1, 0, 1]] = 1568, Z[[0, 0, 1, 1, 0]] = -5195, Z[[0, 0, 1, 1, 1]] = -4468, Z[[0, 1, 0, 0, 0]] = 4679, Z[[0, 1, 0, 0, 1]] = -9024, Z[[0, 1, 0, 1, 0]] = 2239, Z[[0, 1, 0, 1, 1]] = -852, Z[[0, 1, 1, 0, 0]] = -4917, Z[[0, 1, 1, 0, 1]] = -2928, Z[[0, 1, 1, 1, 0]] = 6093, Z[[0, 1, 1, 1, 1]] = 5766, Z[[1, 0, 0, 0, 0]] = 1096, Z[[1, 0, 0, 0, 1]] = -3776, Z[[1, 0, 0, 1, 0]] = 1944, Z[[1, 0, 0, 1, 1]] = -80, Z[[1, 0, 1, 0, 0]] = -11432, Z[[1, 0, 1, 0, 1]] = -7888, Z[[1, 0, 1, 1, 0]] = -15140, Z[[1, 0, 1, 1, 1]] = -7012, Z[[1, 1, 0, 0, 0]] = -1544, Z[[1, 1, 0, 0, 1]] = 5664, Z[[1, 1, 0, 1, 0]] = -4144, Z[[1, 1, 0, 1, 1]] = -1608, Z[[1, 1, 1, 0, 0]] = 13392, Z[[1, 1, 1, 0, 1]] = 9528, Z[[1, 1, 1, 1, 0]] = 15162, Z[[1, 1, 1, 1, 1]] = 6774}: 
 generic19 := {Z[[0, 0, 0, 0, 0]] = 9, Z[[0, 0, 0, 0, 1]] = -5, Z[[0, 0, 0, 1, 0]] = -6, Z[[0, 0, 0, 1, 1]] = 7, Z[[0, 0, 1, 0, 0]] = -5, Z[[0, 0, 1, 0, 1]] = -5, Z[[0, 0, 1, 1, 0]] = -7, Z[[0, 0, 1, 1, 1]] = 10, Z[[0, 1, 0, 0, 0]] = -8, Z[[0, 1, 0, 0, 1]] = 3, Z[[0, 1, 0, 1, 0]] = 4, Z[[0, 1, 0, 1, 1]] = 6, Z[[0, 1, 1, 0, 0]] = 2, Z[[0, 1, 1, 0, 1]] = -2, Z[[0, 1, 1, 1, 0]] = -9, Z[[0, 1, 1, 1, 1]] = 8, Z[[1, 0, 0, 0, 0]] = 10, Z[[1, 0, 0, 0, 1]] = -5, Z[[1, 0, 0, 1, 0]] = 9, Z[[1, 0, 0, 1, 1]] = -10, Z[[1, 0, 1, 0, 0]] = -6, Z[[1, 0, 1, 0, 1]] = 7, Z[[1, 0, 1, 1, 0]] = 6, Z[[1, 0, 1, 1, 1]] = 5, Z[[1, 1, 0, 0, 0]] = 7, Z[[1, 1, 0, 0, 1]] = 0, Z[[1, 1, 0, 1, 0]] = 10, Z[[1, 1, 0, 1, 1]] = -9, Z[[1, 1, 1, 0, 0]] = 9, Z[[1, 1, 1, 0, 1]] = 7, Z[[1, 1, 1, 1, 0]] = 6, Z[[1, 1, 1, 1, 1]] = -3}: 
 seg519 := {Z[[0, 0, 0, 0, 0]] = -4396, Z[[0, 0, 0, 0, 1]] = -4844, Z[[0, 0, 0, 1, 0]] = -4348, Z[[0, 0, 0, 1, 1]] = -4604, Z[[0, 0, 1, 0, 0]] = -24784, Z[[0, 0, 1, 0, 1]] = -29016, Z[[0, 0, 1, 1, 0]] = -28288, Z[[0, 0, 1, 1, 1]] = -32464, Z[[0, 1, 0, 0, 0]] = 441, Z[[0, 1, 0, 0, 1]] = -581, Z[[0, 1, 0, 1, 0]] = -3831, Z[[0, 1, 0, 1, 1]] = -2683, Z[[0, 1, 1, 0, 0]] = -9456, Z[[0, 1, 1, 0, 1]] = -9724, Z[[0, 1, 1, 1, 0]] = -5256, Z[[0, 1, 1, 1, 1]] = -8168, Z[[1, 0, 0, 0, 0]] = -2940, Z[[1, 0, 0, 0, 1]] = -3920, Z[[1, 0, 0, 1, 0]] = -4096, Z[[1, 0, 0, 1, 1]] = -11248, Z[[1, 0, 1, 0, 0]] = -15600, Z[[1, 0, 1, 0, 1]] = -18760, Z[[1, 0, 1, 1, 0]] = -18136, Z[[1, 0, 1, 1, 1]] = -29888, Z[[1, 1, 0, 0, 0]] = -861, Z[[1, 1, 0, 0, 1]] = -1127, Z[[1, 1, 0, 1, 0]] = -985, Z[[1, 1, 0, 1, 1]] = -5461, Z[[1, 1, 1, 0, 0]] = -4656, Z[[1, 1, 1, 0, 1]] = -5572, Z[[1, 1, 1, 1, 0]] = -3520, Z[[1, 1, 1, 1, 1]] = -11216}: 
 generic20 := {Z[[0, 0, 0, 0, 0]] = 7, Z[[0, 0, 0, 0, 1]] = -3, Z[[0, 0, 0, 1, 0]] = 7, Z[[0, 0, 0, 1, 1]] = 4, Z[[0, 0, 1, 0, 0]] = -2, Z[[0, 0, 1, 0, 1]] = 10, Z[[0, 0, 1, 1, 0]] = 4, Z[[0, 0, 1, 1, 1]] = 2, Z[[0, 1, 0, 0, 0]] = 1, Z[[0, 1, 0, 0, 1]] = 9, Z[[0, 1, 0, 1, 0]] = 8, Z[[0, 1, 0, 1, 1]] = -10, Z[[0, 1, 1, 0, 0]] = 1, Z[[0, 1, 1, 0, 1]] = -9, Z[[0, 1, 1, 1, 0]] = -7, Z[[0, 1, 1, 1, 1]] = -1, Z[[1, 0, 0, 0, 0]] = -2, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = 7, Z[[1, 0, 0, 1, 1]] = -8, Z[[1, 0, 1, 0, 0]] = -8, Z[[1, 0, 1, 0, 1]] = 9, Z[[1, 0, 1, 1, 0]] = 1, Z[[1, 0, 1, 1, 1]] = 4, Z[[1, 1, 0, 0, 0]] = 1, Z[[1, 1, 0, 0, 1]] = -5, Z[[1, 1, 0, 1, 0]] = -6, Z[[1, 1, 0, 1, 1]] = 2, Z[[1, 1, 1, 0, 0]] = -7, Z[[1, 1, 1, 0, 1]] = -3, Z[[1, 1, 1, 1, 0]] = 0, Z[[1, 1, 1, 1, 1]] = 8}: 
 seg520 := {Z[[0, 0, 0, 0, 0]] = 78, Z[[0, 0, 0, 0, 1]] = 294, Z[[0, 0, 0, 1, 0]] = -23388, Z[[0, 0, 0, 1, 1]] = -40824, Z[[0, 0, 1, 0, 0]] = 6010, Z[[0, 0, 1, 0, 1]] = 13202, Z[[0, 0, 1, 1, 0]] = 27828, Z[[0, 0, 1, 1, 1]] = 52668, Z[[0, 1, 0, 0, 0]] = -858, Z[[0, 1, 0, 0, 1]] = -1962, Z[[0, 1, 0, 1, 0]] = -19578, Z[[0, 1, 0, 1, 1]] = -35730, Z[[0, 1, 1, 0, 0]] = 2214, Z[[0, 1, 1, 0, 1]] = 6918, Z[[0, 1, 1, 1, 0]] = 21582, Z[[0, 1, 1, 1, 1]] = 41358, Z[[1, 0, 0, 0, 0]] = -101, Z[[1, 0, 0, 0, 1]] = 5783, Z[[1, 0, 0, 1, 0]] = 21744, Z[[1, 0, 0, 1, 1]] = 43104, Z[[1, 0, 1, 0, 0]] = -5983, Z[[1, 0, 1, 0, 1]] = -2243, Z[[1, 0, 1, 1, 0]] = -24996, Z[[1, 0, 1, 1, 1]] = -37836, Z[[1, 1, 0, 0, 0]] = -1078, Z[[1, 1, 0, 0, 1]] = -5486, Z[[1, 1, 0, 1, 0]] = 16596, Z[[1, 1, 0, 1, 1]] = 26628, Z[[1, 1, 1, 0, 0]] = 10068, Z[[1, 1, 1, 0, 1]] = -3816, Z[[1, 1, 1, 1, 0]] = -9438, Z[[1, 1, 1, 1, 1]] = -35058}: 
 generic21 := {Z[[0, 0, 0, 0, 0]] = -1, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = -10, Z[[0, 0, 0, 1, 1]] = 2, Z[[0, 0, 1, 0, 0]] = 3, Z[[0, 0, 1, 0, 1]] = 9, Z[[0, 0, 1, 1, 0]] = 9, Z[[0, 0, 1, 1, 1]] = -8, Z[[0, 1, 0, 0, 0]] = 1, Z[[0, 1, 0, 0, 1]] = -6, Z[[0, 1, 0, 1, 0]] = -3, Z[[0, 1, 0, 1, 1]] = 10, Z[[0, 1, 1, 0, 0]] = 9, Z[[0, 1, 1, 0, 1]] = -7, Z[[0, 1, 1, 1, 0]] = 1, Z[[0, 1, 1, 1, 1]] = -1, Z[[1, 0, 0, 0, 0]] = -5, Z[[1, 0, 0, 0, 1]] = 2, Z[[1, 0, 0, 1, 0]] = -1, Z[[1, 0, 0, 1, 1]] = 5, Z[[1, 0, 1, 0, 0]] = 3, Z[[1, 0, 1, 0, 1]] = 10, Z[[1, 0, 1, 1, 0]] = 10, Z[[1, 0, 1, 1, 1]] = -8, Z[[1, 1, 0, 0, 0]] = 1, Z[[1, 1, 0, 0, 1]] = 5, Z[[1, 1, 0, 1, 0]] = -2, Z[[1, 1, 0, 1, 1]] = 9, Z[[1, 1, 1, 0, 0]] = -6, Z[[1, 1, 1, 0, 1]] = 1, Z[[1, 1, 1, 1, 0]] = -10, Z[[1, 1, 1, 1, 1]] = 7}: 
 seg521 := {Z[[0, 0, 0, 0, 0]] = -31524, Z[[0, 0, 0, 0, 1]] = -17658, Z[[0, 0, 0, 1, 0]] = -14232, Z[[0, 0, 0, 1, 1]] = -6708, Z[[0, 0, 1, 0, 0]] = 22030, Z[[0, 0, 1, 0, 1]] = 5031, Z[[0, 0, 1, 1, 0]] = 27788, Z[[0, 0, 1, 1, 1]] = 26046, Z[[0, 1, 0, 0, 0]] = 5184, Z[[0, 1, 0, 0, 1]] = 10242, Z[[0, 1, 0, 1, 0]] = -1104, Z[[0, 1, 0, 1, 1]] = -3012, Z[[0, 1, 1, 0, 0]] = 1716, Z[[0, 1, 1, 0, 1]] = -4455, Z[[0, 1, 1, 1, 0]] = -17088, Z[[0, 1, 1, 1, 1]] = -12798, Z[[1, 0, 0, 0, 0]] = -8056, Z[[1, 0, 0, 0, 1]] = -1418, Z[[1, 0, 0, 1, 0]] = 18948, Z[[1, 0, 0, 1, 1]] = 20244, Z[[1, 0, 1, 0, 0]] = -616, Z[[1, 0, 1, 0, 1]] = -11637, Z[[1, 0, 1, 1, 0]] = 4168, Z[[1, 0, 1, 1, 1]] = 9846, Z[[1, 1, 0, 0, 0]] = -1182, Z[[1, 1, 0, 0, 1]] = 6000, Z[[1, 1, 0, 1, 0]] = -13164, Z[[1, 1, 0, 1, 1]] = -16950, Z[[1, 1, 1, 0, 0]] = 9303, Z[[1, 1, 1, 0, 1]] = 1116, Z[[1, 1, 1, 1, 0]] = -10230, Z[[1, 1, 1, 1, 1]] = -8838}: 
 generic22 := {Z[[0, 0, 0, 0, 0]] = -5, Z[[0, 0, 0, 0, 1]] = 1, Z[[0, 0, 0, 1, 0]] = 7, Z[[0, 0, 0, 1, 1]] = 6, Z[[0, 0, 1, 0, 0]] = 9, Z[[0, 0, 1, 0, 1]] = 7, Z[[0, 0, 1, 1, 0]] = 6, Z[[0, 0, 1, 1, 1]] = -7, Z[[0, 1, 0, 0, 0]] = 2, Z[[0, 1, 0, 0, 1]] = -9, Z[[0, 1, 0, 1, 0]] = 8, Z[[0, 1, 0, 1, 1]] = 8, Z[[0, 1, 1, 0, 0]] = -9, Z[[0, 1, 1, 0, 1]] = 4, Z[[0, 1, 1, 1, 0]] = -5, Z[[0, 1, 1, 1, 1]] = -10, Z[[1, 0, 0, 0, 0]] = -1, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = 0, Z[[1, 0, 0, 1, 1]] = 9, Z[[1, 0, 1, 0, 0]] = 10, Z[[1, 0, 1, 0, 1]] = -7, Z[[1, 0, 1, 1, 0]] = 9, Z[[1, 0, 1, 1, 1]] = 1, Z[[1, 1, 0, 0, 0]] = -5, Z[[1, 1, 0, 0, 1]] = -4, Z[[1, 1, 0, 1, 0]] = 3, Z[[1, 1, 0, 1, 1]] = -1, Z[[1, 1, 1, 0, 0]] = 8, Z[[1, 1, 1, 0, 1]] = 7, Z[[1, 1, 1, 1, 0]] = -4, Z[[1, 1, 1, 1, 1]] = 10}: 
 seg522 := {Z[[0, 0, 0, 0, 0]] = 1866, Z[[0, 0, 0, 0, 1]] = -9028, Z[[0, 0, 0, 1, 0]] = -510, Z[[0, 0, 0, 1, 1]] = -6688, Z[[0, 0, 1, 0, 0]] = 7344, Z[[0, 0, 1, 0, 1]] = 15328, Z[[0, 0, 1, 1, 0]] = -8910, Z[[0, 0, 1, 1, 1]] = -1592, Z[[0, 1, 0, 0, 0]] = 1419, Z[[0, 1, 0, 0, 1]] = -292, Z[[0, 1, 0, 1, 0]] = -2604, Z[[0, 1, 0, 1, 1]] = 12470, Z[[0, 1, 1, 0, 0]] = 3945, Z[[0, 1, 1, 0, 1]] = 8743, Z[[0, 1, 1, 1, 0]] = -1185, Z[[0, 1, 1, 1, 1]] = -22001, Z[[1, 0, 0, 0, 0]] = 26322, Z[[1, 0, 0, 0, 1]] = 13644, Z[[1, 0, 0, 1, 0]] = -1515, Z[[1, 0, 0, 1, 1]] = -936, Z[[1, 0, 1, 0, 0]] = -22032, Z[[1, 0, 1, 0, 1]] = 2736, Z[[1, 0, 1, 1, 0]] = 3105, Z[[1, 0, 1, 1, 1]] = 4356, Z[[1, 1, 0, 0, 0]] = 2809, Z[[1, 1, 0, 0, 1]] = -5136, Z[[1, 1, 0, 1, 0]] = -935, Z[[1, 1, 0, 1, 1]] = 4206, Z[[1, 1, 1, 0, 0]] = -4015, Z[[1, 1, 1, 0, 1]] = 4191, Z[[1, 1, 1, 1, 0]] = 2240, Z[[1, 1, 1, 1, 1]] = -5637}: 
 generic23 := {Z[[0, 0, 0, 0, 0]] = -4, Z[[0, 0, 0, 0, 1]] = 7, Z[[0, 0, 0, 1, 0]] = 3, Z[[0, 0, 0, 1, 1]] = 6, Z[[0, 0, 1, 0, 0]] = -2, Z[[0, 0, 1, 0, 1]] = 3, Z[[0, 0, 1, 1, 0]] = 2, Z[[0, 0, 1, 1, 1]] = 9, Z[[0, 1, 0, 0, 0]] = 8, Z[[0, 1, 0, 0, 1]] = 4, Z[[0, 1, 0, 1, 0]] = 6, Z[[0, 1, 0, 1, 1]] = -8, Z[[0, 1, 1, 0, 0]] = -2, Z[[0, 1, 1, 0, 1]] = -2, Z[[0, 1, 1, 1, 0]] = -6, Z[[0, 1, 1, 1, 1]] = 6, Z[[1, 0, 0, 0, 0]] = -10, Z[[1, 0, 0, 0, 1]] = 1, Z[[1, 0, 0, 1, 0]] = 0, Z[[1, 0, 0, 1, 1]] = -4, Z[[1, 0, 1, 0, 0]] = 2, Z[[1, 0, 1, 0, 1]] = -9, Z[[1, 0, 1, 1, 0]] = -2, Z[[1, 0, 1, 1, 1]] = -7, Z[[1, 1, 0, 0, 0]] = 10, Z[[1, 1, 0, 0, 1]] = -3, Z[[1, 1, 0, 1, 0]] = 8, Z[[1, 1, 0, 1, 1]] = 3, Z[[1, 1, 1, 0, 0]] = -3, Z[[1, 1, 1, 0, 1]] = 10, Z[[1, 1, 1, 1, 0]] = -5, Z[[1, 1, 1, 1, 1]] = 1}: 
 seg523 := {Z[[0, 0, 0, 0, 0]] = 11424, Z[[0, 0, 0, 0, 1]] = 2880, Z[[0, 0, 0, 1, 0]] = -11664, Z[[0, 0, 0, 1, 1]] = 4128, Z[[0, 0, 1, 0, 0]] = 11136, Z[[0, 0, 1, 0, 1]] = -10176, Z[[0, 0, 1, 1, 0]] = -6144, Z[[0, 0, 1, 1, 1]] = 8352, Z[[0, 1, 0, 0, 0]] = -23914, Z[[0, 1, 0, 0, 1]] = 12682, Z[[0, 1, 0, 1, 0]] = 40324, Z[[0, 1, 0, 1, 1]] = -13492, Z[[0, 1, 1, 0, 0]] = -10524, Z[[0, 1, 1, 0, 1]] = 21780, Z[[0, 1, 1, 1, 0]] = 30504, Z[[0, 1, 1, 1, 1]] = -984, Z[[1, 0, 0, 0, 0]] = 9816, Z[[1, 0, 0, 0, 1]] = -3816, Z[[1, 0, 0, 1, 0]] = -11796, Z[[1, 0, 0, 1, 1]] = 6444, Z[[1, 0, 1, 0, 0]] = 4104, Z[[1, 0, 1, 0, 1]] = -7512, Z[[1, 0, 1, 1, 0]] = -7596, Z[[1, 0, 1, 1, 1]] = 5604, Z[[1, 1, 0, 0, 0]] = -19171, Z[[1, 1, 0, 0, 1]] = 21043, Z[[1, 1, 0, 1, 0]] = 50776, Z[[1, 1, 0, 1, 1]] = -508, Z[[1, 1, 1, 0, 0]] = -6246, Z[[1, 1, 1, 0, 1]] = 21498, Z[[1, 1, 1, 1, 0]] = 46194, Z[[1, 1, 1, 1, 1]] = 18714}: 
 generic24 := {Z[[0, 0, 0, 0, 0]] = 3, Z[[0, 0, 0, 0, 1]] = 6, Z[[0, 0, 0, 1, 0]] = -7, Z[[0, 0, 0, 1, 1]] = 6, Z[[0, 0, 1, 0, 0]] = 1, Z[[0, 0, 1, 0, 1]] = 7, Z[[0, 0, 1, 1, 0]] = 8, Z[[0, 0, 1, 1, 1]] = 8, Z[[0, 1, 0, 0, 0]] = 1, Z[[0, 1, 0, 0, 1]] = 4, Z[[0, 1, 0, 1, 0]] = 4, Z[[0, 1, 0, 1, 1]] = 0, Z[[0, 1, 1, 0, 0]] = 1, Z[[0, 1, 1, 0, 1]] = 7, Z[[0, 1, 1, 1, 0]] = -10, Z[[0, 1, 1, 1, 1]] = 9, Z[[1, 0, 0, 0, 0]] = 6, Z[[1, 0, 0, 0, 1]] = -8, Z[[1, 0, 0, 1, 0]] = -2, Z[[1, 0, 0, 1, 1]] = 3, Z[[1, 0, 1, 0, 0]] = 0, Z[[1, 0, 1, 0, 1]] = 0, Z[[1, 0, 1, 1, 0]] = 2, Z[[1, 0, 1, 1, 1]] = 4, Z[[1, 1, 0, 0, 0]] = 7, Z[[1, 1, 0, 0, 1]] = -2, Z[[1, 1, 0, 1, 0]] = -10, Z[[1, 1, 0, 1, 1]] = -8, Z[[1, 1, 1, 0, 0]] = 10, Z[[1, 1, 1, 0, 1]] = -2, Z[[1, 1, 1, 1, 0]] = 8, Z[[1, 1, 1, 1, 1]] = 2}: 
 seg524 := {Z[[0, 0, 0, 0, 0]] = 8492, Z[[0, 0, 0, 0, 1]] = -3944, Z[[0, 0, 0, 1, 0]] = -3844, Z[[0, 0, 0, 1, 1]] = 2388, Z[[0, 0, 1, 0, 0]] = -6598, Z[[0, 0, 1, 0, 1]] = 82, Z[[0, 0, 1, 1, 0]] = 5690, Z[[0, 0, 1, 1, 1]] = 914, Z[[0, 1, 0, 0, 0]] = -10012, Z[[0, 1, 0, 0, 1]] = 2584, Z[[0, 1, 0, 1, 0]] = 4436, Z[[0, 1, 0, 1, 1]] = 168, Z[[0, 1, 1, 0, 0]] = -6742, Z[[0, 1, 1, 0, 1]] = -5654, Z[[0, 1, 1, 1, 0]] = 2090, Z[[0, 1, 1, 1, 1]] = -502, Z[[1, 0, 0, 0, 0]] = -11920, Z[[1, 0, 0, 0, 1]] = 4105, Z[[1, 0, 0, 1, 0]] = 5528, Z[[1, 0, 0, 1, 1]] = -2926, Z[[1, 0, 1, 0, 0]] = -5680, Z[[1, 0, 1, 0, 1]] = -7256, Z[[1, 0, 1, 1, 0]] = -2560, Z[[1, 0, 1, 1, 1]] = 1152, Z[[1, 1, 0, 0, 0]] = 12200, Z[[1, 1, 0, 0, 1]] = -3290, Z[[1, 1, 0, 1, 0]] = -3136, Z[[1, 1, 0, 1, 1]] = -208, Z[[1, 1, 1, 0, 0]] = -6400, Z[[1, 1, 1, 0, 1]] = -968, Z[[1, 1, 1, 1, 0]] = 11600, Z[[1, 1, 1, 1, 1]] = 9192}: 
 generic25 := {Z[[0, 0, 0, 0, 0]] = 8, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = -7, Z[[0, 0, 0, 1, 1]] = -5, Z[[0, 0, 1, 0, 0]] = -2, Z[[0, 0, 1, 0, 1]] = 9, Z[[0, 0, 1, 1, 0]] = 0, Z[[0, 0, 1, 1, 1]] = 4, Z[[0, 1, 0, 0, 0]] = 5, Z[[0, 1, 0, 0, 1]] = 8, Z[[0, 1, 0, 1, 0]] = 1, Z[[0, 1, 0, 1, 1]] = -2, Z[[0, 1, 1, 0, 0]] = 10, Z[[0, 1, 1, 0, 1]] = -4, Z[[0, 1, 1, 1, 0]] = 3, Z[[0, 1, 1, 1, 1]] = -1, Z[[1, 0, 0, 0, 0]] = -4, Z[[1, 0, 0, 0, 1]] = 9, Z[[1, 0, 0, 1, 0]] = 4, Z[[1, 0, 0, 1, 1]] = 1, Z[[1, 0, 1, 0, 0]] = 4, Z[[1, 0, 1, 0, 1]] = -3, Z[[1, 0, 1, 1, 0]] = 1, Z[[1, 0, 1, 1, 1]] = 0, Z[[1, 1, 0, 0, 0]] = 0, Z[[1, 1, 0, 0, 1]] = 6, Z[[1, 1, 0, 1, 0]] = -5, Z[[1, 1, 0, 1, 1]] = -3, Z[[1, 1, 1, 0, 0]] = -1, Z[[1, 1, 1, 0, 1]] = -9, Z[[1, 1, 1, 1, 0]] = -9, Z[[1, 1, 1, 1, 1]] = -3}: 
 seg525 := {Z[[0, 0, 0, 0, 0]] = -12600, Z[[0, 0, 0, 0, 1]] = 12600, Z[[0, 0, 0, 1, 0]] = -22050, Z[[0, 0, 0, 1, 1]] = 22050, Z[[0, 0, 1, 0, 0]] = -5600, Z[[0, 0, 1, 0, 1]] = 3800, Z[[0, 0, 1, 1, 0]] = -18550, Z[[0, 0, 1, 1, 1]] = 19150, Z[[0, 1, 0, 0, 0]] = 12450, Z[[0, 1, 0, 0, 1]] = -12840, Z[[0, 1, 0, 1, 0]] = 21750, Z[[0, 1, 0, 1, 1]] = -22530, Z[[0, 1, 1, 0, 0]] = 3470, Z[[0, 1, 1, 0, 1]] = -13040, Z[[0, 1, 1, 1, 0]] = 5470, Z[[0, 1, 1, 1, 1]] = -25030, Z[[1, 0, 0, 0, 0]] = -62856, Z[[1, 0, 0, 0, 1]] = 31752, Z[[1, 0, 0, 1, 0]] = -45846, Z[[1, 0, 0, 1, 1]] = 34182, Z[[1, 0, 1, 0, 0]] = -8532, Z[[1, 0, 1, 0, 1]] = 18144, Z[[1, 0, 1, 1, 0]] = -16062, Z[[1, 0, 1, 1, 1]] = 17754, Z[[1, 1, 0, 0, 0]] = 45933, Z[[1, 1, 0, 0, 1]] = -19776, Z[[1, 1, 0, 1, 0]] = 49908, Z[[1, 1, 0, 1, 1]] = -22866, Z[[1, 1, 1, 0, 0]] = 24531, Z[[1, 1, 1, 0, 1]] = -732, Z[[1, 1, 1, 1, 0]] = 52866, Z[[1, 1, 1, 1, 1]] = 978}: 
 generic26 := {Z[[0, 0, 0, 0, 0]] = 0, Z[[0, 0, 0, 0, 1]] = 6, Z[[0, 0, 0, 1, 0]] = 2, Z[[0, 0, 0, 1, 1]] = 7, Z[[0, 0, 1, 0, 0]] = 1, Z[[0, 0, 1, 0, 1]] = 4, Z[[0, 0, 1, 1, 0]] = -9, Z[[0, 0, 1, 1, 1]] = 0, Z[[0, 1, 0, 0, 0]] = -3, Z[[0, 1, 0, 0, 1]] = 5, Z[[0, 1, 0, 1, 0]] = -4, Z[[0, 1, 0, 1, 1]] = 0, Z[[0, 1, 1, 0, 0]] = -3, Z[[0, 1, 1, 0, 1]] = -5, Z[[0, 1, 1, 1, 0]] = 10, Z[[0, 1, 1, 1, 1]] = -10, Z[[1, 0, 0, 0, 0]] = 4, Z[[1, 0, 0, 0, 1]] = -4, Z[[1, 0, 0, 1, 0]] = 5, Z[[1, 0, 0, 1, 1]] = 1, Z[[1, 0, 1, 0, 0]] = 2, Z[[1, 0, 1, 0, 1]] = 4, Z[[1, 0, 1, 1, 0]] = 7, Z[[1, 0, 1, 1, 1]] = -5, Z[[1, 1, 0, 0, 0]] = 5, Z[[1, 1, 0, 0, 1]] = -3, Z[[1, 1, 0, 1, 0]] = 7, Z[[1, 1, 0, 1, 1]] = 1, Z[[1, 1, 1, 0, 0]] = 10, Z[[1, 1, 1, 0, 1]] = 3, Z[[1, 1, 1, 1, 0]] = -2, Z[[1, 1, 1, 1, 1]] = -2}: 
 seg526 := {Z[[0, 0, 0, 0, 0]] = -19008, Z[[0, 0, 0, 0, 1]] = -384, Z[[0, 0, 0, 1, 0]] = -6944, Z[[0, 0, 0, 1, 1]] = 1328, Z[[0, 0, 1, 0, 0]] = 384, Z[[0, 0, 1, 0, 1]] = -2328, Z[[0, 0, 1, 1, 0]] = -1008, Z[[0, 0, 1, 1, 1]] = -3864, Z[[0, 1, 0, 0, 0]] = 35592, Z[[0, 1, 0, 0, 1]] = -504, Z[[0, 1, 0, 1, 0]] = 11512, Z[[0, 1, 0, 1, 1]] = 476, Z[[0, 1, 1, 0, 0]] = 1374, Z[[0, 1, 1, 0, 1]] = 4692, Z[[0, 1, 1, 1, 0]] = -856, Z[[0, 1, 1, 1, 1]] = 1792, Z[[1, 0, 0, 0, 0]] = -26272, Z[[1, 0, 0, 0, 1]] = 6464, Z[[1, 0, 0, 1, 0]] = -10496, Z[[1, 0, 0, 1, 1]] = -16768, Z[[1, 0, 1, 0, 0]] = 726, Z[[1, 0, 1, 0, 1]] = 20703, Z[[1, 0, 1, 1, 0]] = 1918, Z[[1, 0, 1, 1, 1]] = 5807, Z[[1, 1, 0, 0, 0]] = 60508, Z[[1, 1, 0, 0, 1]] = 5944, Z[[1, 1, 0, 1, 0]] = 11536, Z[[1, 1, 0, 1, 1]] = 6368, Z[[1, 1, 1, 0, 0]] = -9939, Z[[1, 1, 1, 0, 1]] = 11433, Z[[1, 1, 1, 1, 0]] = 2702, Z[[1, 1, 1, 1, 1]] = -20891}: 
 generic27 := {Z[[0, 0, 0, 0, 0]] = -10, Z[[0, 0, 0, 0, 1]] = -1, Z[[0, 0, 0, 1, 0]] = -4, Z[[0, 0, 0, 1, 1]] = -3, Z[[0, 0, 1, 0, 0]] = -6, Z[[0, 0, 1, 0, 1]] = 7, Z[[0, 0, 1, 1, 0]] = -6, Z[[0, 0, 1, 1, 1]] = 0, Z[[0, 1, 0, 0, 0]] = 7, Z[[0, 1, 0, 0, 1]] = -4, Z[[0, 1, 0, 1, 0]] = 7, Z[[0, 1, 0, 1, 1]] = 7, Z[[0, 1, 1, 0, 0]] = -2, Z[[0, 1, 1, 0, 1]] = 1, Z[[0, 1, 1, 1, 0]] = -8, Z[[0, 1, 1, 1, 1]] = 6, Z[[1, 0, 0, 0, 0]] = -3, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = 7, Z[[1, 0, 0, 1, 1]] = -10, Z[[1, 0, 1, 0, 0]] = -9, Z[[1, 0, 1, 0, 1]] = 9, Z[[1, 0, 1, 1, 0]] = -10, Z[[1, 0, 1, 1, 1]] = 3, Z[[1, 1, 0, 0, 0]] = 3, Z[[1, 1, 0, 0, 1]] = 10, Z[[1, 1, 0, 1, 0]] = -10, Z[[1, 1, 0, 1, 1]] = 9, Z[[1, 1, 1, 0, 0]] = 2, Z[[1, 1, 1, 0, 1]] = -4, Z[[1, 1, 1, 1, 0]] = -6, Z[[1, 1, 1, 1, 1]] = 0}: 
 seg527 := {Z[[0, 0, 0, 0, 0]] = 5896, Z[[0, 0, 0, 0, 1]] = 2452, Z[[0, 0, 0, 1, 0]] = 13700, Z[[0, 0, 0, 1, 1]] = 7850, Z[[0, 0, 1, 0, 0]] = 3540, Z[[0, 0, 1, 0, 1]] = -3720, Z[[0, 0, 1, 1, 0]] = 9330, Z[[0, 0, 1, 1, 1]] = -2970, Z[[0, 1, 0, 0, 0]] = 216, Z[[0, 1, 0, 0, 1]] = -3948, Z[[0, 1, 0, 1, 0]] = -4596, Z[[0, 1, 0, 1, 1]] = -8034, Z[[0, 1, 1, 0, 0]] = -1140, Z[[0, 1, 1, 0, 1]] = -1740, Z[[0, 1, 1, 1, 0]] = -2418, Z[[0, 1, 1, 1, 1]] = -2982, Z[[1, 0, 0, 0, 0]] = 9844, Z[[1, 0, 0, 0, 1]] = -3192, Z[[1, 0, 0, 1, 0]] = 24340, Z[[1, 0, 0, 1, 1]] = -5300, Z[[1, 0, 1, 0, 0]] = 3050, Z[[1, 0, 1, 0, 1]] = -18500, Z[[1, 0, 1, 1, 0]] = 17660, Z[[1, 0, 1, 1, 1]] = -20060, Z[[1, 1, 0, 0, 0]] = 8744, Z[[1, 1, 0, 0, 1]] = -2072, Z[[1, 1, 0, 1, 0]] = 684, Z[[1, 1, 0, 1, 1]] = -3564, Z[[1, 1, 1, 0, 0]] = 1520, Z[[1, 1, 1, 0, 1]] = 280, Z[[1, 1, 1, 1, 0]] = 452, Z[[1, 1, 1, 1, 1]] = -212}: 
 generic28 := {Z[[0, 0, 0, 0, 0]] = 4, Z[[0, 0, 0, 0, 1]] = 10, Z[[0, 0, 0, 1, 0]] = 1, Z[[0, 0, 0, 1, 1]] = -9, Z[[0, 0, 1, 0, 0]] = 5, Z[[0, 0, 1, 0, 1]] = -3, Z[[0, 0, 1, 1, 0]] = 0, Z[[0, 0, 1, 1, 1]] = 10, Z[[0, 1, 0, 0, 0]] = -5, Z[[0, 1, 0, 0, 1]] = -10, Z[[0, 1, 0, 1, 0]] = 4, Z[[0, 1, 0, 1, 1]] = -2, Z[[0, 1, 1, 0, 0]] = 1, Z[[0, 1, 1, 0, 1]] = 3, Z[[0, 1, 1, 1, 0]] = -7, Z[[0, 1, 1, 1, 1]] = -7, Z[[1, 0, 0, 0, 0]] = 3, Z[[1, 0, 0, 0, 1]] = 9, Z[[1, 0, 0, 1, 0]] = 6, Z[[1, 0, 0, 1, 1]] = -5, Z[[1, 0, 1, 0, 0]] = 10, Z[[1, 0, 1, 0, 1]] = 7, Z[[1, 0, 1, 1, 0]] = 9, Z[[1, 0, 1, 1, 1]] = -10, Z[[1, 1, 0, 0, 0]] = -4, Z[[1, 1, 0, 0, 1]] = -7, Z[[1, 1, 0, 1, 0]] = -4, Z[[1, 1, 0, 1, 1]] = 3, Z[[1, 1, 1, 0, 0]] = 10, Z[[1, 1, 1, 0, 1]] = 8, Z[[1, 1, 1, 1, 0]] = 1, Z[[1, 1, 1, 1, 1]] = 10}: 
 seg528 := {Z[[0, 0, 0, 0, 0]] = -67086, Z[[0, 0, 0, 0, 1]] = 39672, Z[[0, 0, 0, 1, 0]] = 70770, Z[[0, 0, 0, 1, 1]] = -65724, Z[[0, 0, 1, 0, 0]] = -40038, Z[[0, 0, 1, 0, 1]] = 24240, Z[[0, 0, 1, 1, 0]] = 46894, Z[[0, 0, 1, 1, 1]] = -34964, Z[[0, 1, 0, 0, 0]] = 20502, Z[[0, 1, 0, 0, 1]] = -11736, Z[[0, 1, 0, 1, 0]] = -20286, Z[[0, 1, 0, 1, 1]] = 20484, Z[[0, 1, 1, 0, 0]] = 11502, Z[[0, 1, 1, 0, 1]] = -7344, Z[[0, 1, 1, 1, 0]] = -14466, Z[[0, 1, 1, 1, 1]] = 10572, Z[[1, 0, 0, 0, 0]] = -39060, Z[[1, 0, 0, 0, 1]] = 34398, Z[[1, 0, 0, 1, 0]] = 58704, Z[[1, 0, 0, 1, 1]] = -29208, Z[[1, 0, 1, 0, 0]] = -24636, Z[[1, 0, 1, 0, 1]] = 21516, Z[[1, 0, 1, 1, 0]] = 33920, Z[[1, 0, 1, 1, 1]] = -16288, Z[[1, 1, 0, 0, 0]] = 11652, Z[[1, 1, 0, 0, 1]] = -10902, Z[[1, 1, 0, 1, 0]] = -17448, Z[[1, 1, 0, 1, 1]] = 8328, Z[[1, 1, 1, 0, 0]] = 6636, Z[[1, 1, 1, 0, 1]] = -7260, Z[[1, 1, 1, 1, 0]] = -10920, Z[[1, 1, 1, 1, 1]] = 3984}: 
 generic29 := {Z[[0, 0, 0, 0, 0]] = -6, Z[[0, 0, 0, 0, 1]] = -2, Z[[0, 0, 0, 1, 0]] = -6, Z[[0, 0, 0, 1, 1]] = -10, Z[[0, 0, 1, 0, 0]] = -6, Z[[0, 0, 1, 0, 1]] = -1, Z[[0, 0, 1, 1, 0]] = -4, Z[[0, 0, 1, 1, 1]] = -1, Z[[0, 1, 0, 0, 0]] = 7, Z[[0, 1, 0, 0, 1]] = 0, Z[[0, 1, 0, 1, 0]] = -3, Z[[0, 1, 0, 1, 1]] = -9, Z[[0, 1, 1, 0, 0]] = 10, Z[[0, 1, 1, 0, 1]] = 10, Z[[0, 1, 1, 1, 0]] = -2, Z[[0, 1, 1, 1, 1]] = 4, Z[[1, 0, 0, 0, 0]] = 8, Z[[1, 0, 0, 0, 1]] = 9, Z[[1, 0, 0, 1, 0]] = -4, Z[[1, 0, 0, 1, 1]] = -4, Z[[1, 0, 1, 0, 0]] = 5, Z[[1, 0, 1, 0, 1]] = 0, Z[[1, 0, 1, 1, 0]] = 6, Z[[1, 0, 1, 1, 1]] = 5, Z[[1, 1, 0, 0, 0]] = 3, Z[[1, 1, 0, 0, 1]] = 2, Z[[1, 1, 0, 1, 0]] = 2, Z[[1, 1, 0, 1, 1]] = 5, Z[[1, 1, 1, 0, 0]] = 1, Z[[1, 1, 1, 0, 1]] = 9, Z[[1, 1, 1, 1, 0]] = 9, Z[[1, 1, 1, 1, 1]] = 9}: 
 seg529 := {Z[[0, 0, 0, 0, 0]] = -4624, Z[[0, 0, 0, 0, 1]] = 10628, Z[[0, 0, 0, 1, 0]] = -21242, Z[[0, 0, 0, 1, 1]] = -7498, Z[[0, 0, 1, 0, 0]] = -3896, Z[[0, 0, 1, 0, 1]] = -19696, Z[[0, 0, 1, 1, 0]] = 21194, Z[[0, 0, 1, 1, 1]] = -28526, Z[[0, 1, 0, 0, 0]] = -24208, Z[[0, 1, 0, 0, 1]] = 24016, Z[[0, 1, 0, 1, 0]] = -18890, Z[[0, 1, 0, 1, 1]] = 38786, Z[[0, 1, 1, 0, 0]] = 42592, Z[[0, 1, 1, 0, 1]] = -19504, Z[[0, 1, 1, 1, 0]] = 17762, Z[[0, 1, 1, 1, 1]] = -33950, Z[[1, 0, 0, 0, 0]] = -7424, Z[[1, 0, 0, 0, 1]] = -4912, Z[[1, 0, 0, 1, 0]] = 10301, Z[[1, 0, 0, 1, 1]] = -6203, Z[[1, 0, 1, 0, 0]] = 35696, Z[[1, 0, 1, 0, 1]] = 19840, Z[[1, 0, 1, 1, 0]] = -40277, Z[[1, 0, 1, 1, 1]] = -15625, Z[[1, 1, 0, 0, 0]] = 13004, Z[[1, 1, 0, 0, 1]] = 3562, Z[[1, 1, 0, 1, 0]] = -12003, Z[[1, 1, 0, 1, 1]] = 8959, Z[[1, 1, 1, 0, 0]] = -42696, Z[[1, 1, 1, 0, 1]] = -16508, Z[[1, 1, 1, 1, 0]] = 43463, Z[[1, 1, 1, 1, 1]] = 10871}: 
 generic30 := {Z[[0, 0, 0, 0, 0]] = -2, Z[[0, 0, 0, 0, 1]] = 8, Z[[0, 0, 0, 1, 0]] = -7, Z[[0, 0, 0, 1, 1]] = -4, Z[[0, 0, 1, 0, 0]] = -9, Z[[0, 0, 1, 0, 1]] = -2, Z[[0, 0, 1, 1, 0]] = -1, Z[[0, 0, 1, 1, 1]] = -1, Z[[0, 1, 0, 0, 0]] = 7, Z[[0, 1, 0, 0, 1]] = -6, Z[[0, 1, 0, 1, 0]] = -9, Z[[0, 1, 0, 1, 1]] = 6, Z[[0, 1, 1, 0, 0]] = -6, Z[[0, 1, 1, 0, 1]] = -6, Z[[0, 1, 1, 1, 0]] = 10, Z[[0, 1, 1, 1, 1]] = 1, Z[[1, 0, 0, 0, 0]] = -3, Z[[1, 0, 0, 0, 1]] = -6, Z[[1, 0, 0, 1, 0]] = 8, Z[[1, 0, 0, 1, 1]] = 5, Z[[1, 0, 1, 0, 0]] = -8, Z[[1, 0, 1, 0, 1]] = -6, Z[[1, 0, 1, 1, 0]] = 9, Z[[1, 0, 1, 1, 1]] = 10, Z[[1, 1, 0, 0, 0]] = -3, Z[[1, 1, 0, 0, 1]] = -10, Z[[1, 1, 0, 1, 0]] = 7, Z[[1, 1, 0, 1, 1]] = 10, Z[[1, 1, 1, 0, 0]] = 1, Z[[1, 1, 1, 0, 1]] = -9, Z[[1, 1, 1, 1, 0]] = 0, Z[[1, 1, 1, 1, 1]] = 4}: 
 seg530 := {Z[[0, 0, 0, 0, 0]] = -7840, Z[[0, 0, 0, 0, 1]] = 12620, Z[[0, 0, 0, 1, 0]] = -4480, Z[[0, 0, 0, 1, 1]] = -5980, Z[[0, 0, 1, 0, 0]] = -39254, Z[[0, 0, 1, 0, 1]] = 1720, Z[[0, 0, 1, 1, 0]] = -22364, Z[[0, 0, 1, 1, 1]] = -9392, Z[[0, 1, 0, 0, 0]] = -8160, Z[[0, 1, 0, 0, 1]] = 21820, Z[[0, 1, 0, 1, 0]] = -5640, Z[[0, 1, 0, 1, 1]] = -10060, Z[[0, 1, 1, 0, 0]] = -48162, Z[[0, 1, 1, 0, 1]] = 2608, Z[[0, 1, 1, 1, 0]] = -37092, Z[[0, 1, 1, 1, 1]] = -20992, Z[[1, 0, 0, 0, 0]] = 12320, Z[[1, 0, 0, 0, 1]] = -15340, Z[[1, 0, 0, 1, 0]] = -1120, Z[[1, 0, 0, 1, 1]] = 21260, Z[[1, 0, 1, 0, 0]] = 30321, Z[[1, 0, 1, 0, 1]] = 40080, Z[[1, 0, 1, 1, 0]] = 33546, Z[[1, 0, 1, 1, 1]] = -33312, Z[[1, 1, 0, 0, 0]] = 4928, Z[[1, 1, 0, 0, 1]] = 5252, Z[[1, 1, 0, 1, 0]] = 6080, Z[[1, 1, 0, 1, 1]] = -5980, Z[[1, 1, 1, 0, 0]] = 37427, Z[[1, 1, 1, 0, 1]] = -5656, Z[[1, 1, 1, 1, 0]] = 14558, Z[[1, 1, 1, 1, 1]] = 20768}: 
 generic31 := {Z[[0, 0, 0, 0, 0]] = -9, Z[[0, 0, 0, 0, 1]] = -8, Z[[0, 0, 0, 1, 0]] = -6, Z[[0, 0, 0, 1, 1]] = 10, Z[[0, 0, 1, 0, 0]] = -1, Z[[0, 0, 1, 0, 1]] = -4, Z[[0, 0, 1, 1, 0]] = -5, Z[[0, 0, 1, 1, 1]] = -4, Z[[0, 1, 0, 0, 0]] = -1, Z[[0, 1, 0, 0, 1]] = 2, Z[[0, 1, 0, 1, 0]] = 7, Z[[0, 1, 0, 1, 1]] = 7, Z[[0, 1, 1, 0, 0]] = 5, Z[[0, 1, 1, 0, 1]] = 1, Z[[0, 1, 1, 1, 0]] = 7, Z[[0, 1, 1, 1, 1]] = 3, Z[[1, 0, 0, 0, 0]] = 6, Z[[1, 0, 0, 0, 1]] = -3, Z[[1, 0, 0, 1, 0]] = -10, Z[[1, 0, 0, 1, 1]] = -2, Z[[1, 0, 1, 0, 0]] = 0, Z[[1, 0, 1, 0, 1]] = 0, Z[[1, 0, 1, 1, 0]] = 1, Z[[1, 0, 1, 1, 1]] = 4, Z[[1, 1, 0, 0, 0]] = -2, Z[[1, 1, 0, 0, 1]] = -6, Z[[1, 1, 0, 1, 0]] = 10, Z[[1, 1, 0, 1, 1]] = 3, Z[[1, 1, 1, 0, 0]] = 9, Z[[1, 1, 1, 0, 1]] = -10, Z[[1, 1, 1, 1, 0]] = -5, Z[[1, 1, 1, 1, 1]] = -9}: 
 seg531 := {Z[[0, 0, 0, 0, 0]] = 18858, Z[[0, 0, 0, 0, 1]] = -2700, Z[[0, 0, 0, 1, 0]] = 15834, Z[[0, 0, 0, 1, 1]] = -780, Z[[0, 0, 1, 0, 0]] = -14364, Z[[0, 0, 1, 0, 1]] = -13500, Z[[0, 0, 1, 1, 0]] = -4172, Z[[0, 0, 1, 1, 1]] = -2220, Z[[0, 1, 0, 0, 0]] = 19257, Z[[0, 1, 0, 0, 1]] = 7542, Z[[0, 1, 0, 1, 0]] = 11893, Z[[0, 1, 0, 1, 1]] = -1002, Z[[0, 1, 1, 0, 0]] = -3192, Z[[0, 1, 1, 0, 1]] = 3228, Z[[0, 1, 1, 1, 0]] = -4928, Z[[0, 1, 1, 1, 1]] = -2868, Z[[1, 0, 0, 0, 0]] = 336, Z[[1, 0, 0, 0, 1]] = -6222, Z[[1, 0, 0, 1, 0]] = 5368, Z[[1, 0, 0, 1, 1]] = 474, Z[[1, 0, 1, 0, 0]] = -20070, Z[[1, 0, 1, 0, 1]] = -23148, Z[[1, 0, 1, 1, 0]] = -3110, Z[[1, 0, 1, 1, 1]] = -2364, Z[[1, 1, 0, 0, 0]] = -1456, Z[[1, 1, 0, 0, 1]] = -11366, Z[[1, 1, 0, 1, 0]] = 1156, Z[[1, 1, 0, 1, 1]] = -1294, Z[[1, 1, 1, 0, 0]] = -14304, Z[[1, 1, 1, 0, 1]] = -20184, Z[[1, 1, 1, 1, 0]] = 2644, Z[[1, 1, 1, 1, 1]] = 1704}: 
 generic32 := {Z[[0, 0, 0, 0, 0]] = 0, Z[[0, 0, 0, 0, 1]] = 5, Z[[0, 0, 0, 1, 0]] = -1, Z[[0, 0, 0, 1, 1]] = 7, Z[[0, 0, 1, 0, 0]] = 5, Z[[0, 0, 1, 0, 1]] = -10, Z[[0, 0, 1, 1, 0]] = 6, Z[[0, 0, 1, 1, 1]] = 1, Z[[0, 1, 0, 0, 0]] = 0, Z[[0, 1, 0, 0, 1]] = -4, Z[[0, 1, 0, 1, 0]] = -8, Z[[0, 1, 0, 1, 1]] = 8, Z[[0, 1, 1, 0, 0]] = 1, Z[[0, 1, 1, 0, 1]] = -4, Z[[0, 1, 1, 1, 0]] = 2, Z[[0, 1, 1, 1, 1]] = -6, Z[[1, 0, 0, 0, 0]] = -6, Z[[1, 0, 0, 0, 1]] = -10, Z[[1, 0, 0, 1, 0]] = -10, Z[[1, 0, 0, 1, 1]] = -5, Z[[1, 0, 1, 0, 0]] = -4, Z[[1, 0, 1, 0, 1]] = 2, Z[[1, 0, 1, 1, 0]] = 5, Z[[1, 0, 1, 1, 1]] = 1, Z[[1, 1, 0, 0, 0]] = -1, Z[[1, 1, 0, 0, 1]] = 2, Z[[1, 1, 0, 1, 0]] = 10, Z[[1, 1, 0, 1, 1]] = -3, Z[[1, 1, 1, 0, 0]] = -10, Z[[1, 1, 1, 0, 1]] = 8, Z[[1, 1, 1, 1, 0]] = -6, Z[[1, 1, 1, 1, 1]] = 8}: 
 seg532 := {Z[[0, 0, 0, 0, 0]] = 2354, Z[[0, 0, 0, 0, 1]] = -6176, Z[[0, 0, 0, 1, 0]] = 1528, Z[[0, 0, 0, 1, 1]] = -7340, Z[[0, 0, 1, 0, 0]] = 2089, Z[[0, 0, 1, 0, 1]] = -3822, Z[[0, 0, 1, 1, 0]] = 1831, Z[[0, 0, 1, 1, 1]] = -3258, Z[[0, 1, 0, 0, 0]] = 9196, Z[[0, 1, 0, 0, 1]] = -26496, Z[[0, 1, 0, 1, 0]] = 7362, Z[[0, 1, 0, 1, 1]] = -20436, Z[[0, 1, 1, 0, 0]] = 5316, Z[[0, 1, 1, 0, 1]] = -18864, Z[[0, 1, 1, 1, 0]] = 4038, Z[[0, 1, 1, 1, 1]] = -15636, Z[[1, 0, 0, 0, 0]] = 2670, Z[[1, 0, 0, 0, 1]] = 1624, Z[[1, 0, 0, 1, 0]] = 1786, Z[[1, 0, 0, 1, 1]] = -4500, Z[[1, 0, 1, 0, 0]] = 4065, Z[[1, 0, 1, 0, 1]] = -2626, Z[[1, 0, 1, 1, 0]] = 4155, Z[[1, 0, 1, 1, 1]] = 1714, Z[[1, 1, 0, 0, 0]] = 3968, Z[[1, 1, 0, 0, 1]] = -15328, Z[[1, 1, 0, 1, 0]] = 2448, Z[[1, 1, 0, 1, 1]] = -16052, Z[[1, 1, 1, 0, 0]] = -3912, Z[[1, 1, 1, 0, 1]] = -19408, Z[[1, 1, 1, 1, 0]] = -3552, Z[[1, 1, 1, 1, 1]] = -14612}: 
 generic33 := {Z[[0, 0, 0, 0, 0]] = 6, Z[[0, 0, 0, 0, 1]] = 1, Z[[0, 0, 0, 1, 0]] = 10, Z[[0, 0, 0, 1, 1]] = -5, Z[[0, 0, 1, 0, 0]] = 3, Z[[0, 0, 1, 0, 1]] = 6, Z[[0, 0, 1, 1, 0]] = 7, Z[[0, 0, 1, 1, 1]] = -1, Z[[0, 1, 0, 0, 0]] = -6, Z[[0, 1, 0, 0, 1]] = 1, Z[[0, 1, 0, 1, 0]] = 9, Z[[0, 1, 0, 1, 1]] = -7, Z[[0, 1, 1, 0, 0]] = 3, Z[[0, 1, 1, 0, 1]] = 4, Z[[0, 1, 1, 1, 0]] = -4, Z[[0, 1, 1, 1, 1]] = 2, Z[[1, 0, 0, 0, 0]] = 3, Z[[1, 0, 0, 0, 1]] = 0, Z[[1, 0, 0, 1, 0]] = 10, Z[[1, 0, 0, 1, 1]] = 6, Z[[1, 0, 1, 0, 0]] = -8, Z[[1, 0, 1, 0, 1]] = 8, Z[[1, 0, 1, 1, 0]] = -2, Z[[1, 0, 1, 1, 1]] = -6, Z[[1, 1, 0, 0, 0]] = -8, Z[[1, 1, 0, 0, 1]] = -3, Z[[1, 1, 0, 1, 0]] = 9, Z[[1, 1, 0, 1, 1]] = -9, Z[[1, 1, 1, 0, 0]] = -5, Z[[1, 1, 1, 0, 1]] = 6, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = -9}: 
 seg533 := {Z[[0, 0, 0, 0, 0]] = -540, Z[[0, 0, 0, 0, 1]] = 7080, Z[[0, 0, 0, 1, 0]] = -7920, Z[[0, 0, 0, 1, 1]] = 1360, Z[[0, 0, 1, 0, 0]] = -15360, Z[[0, 0, 1, 0, 1]] = 13656, Z[[0, 0, 1, 1, 0]] = 26720, Z[[0, 0, 1, 1, 1]] = -20128, Z[[0, 1, 0, 0, 0]] = -25800, Z[[0, 1, 0, 0, 1]] = 33600, Z[[0, 1, 0, 1, 0]] = 26400, Z[[0, 1, 0, 1, 1]] = -29420, Z[[0, 1, 1, 0, 0]] = 24960, Z[[0, 1, 1, 0, 1]] = -6816, Z[[0, 1, 1, 1, 0]] = -46400, Z[[0, 1, 1, 1, 1]] = 22368, Z[[1, 0, 0, 0, 0]] = 8448, Z[[1, 0, 0, 0, 1]] = -2268, Z[[1, 0, 0, 1, 0]] = -15240, Z[[1, 0, 0, 1, 1]] = 5544, Z[[1, 0, 1, 0, 0]] = -15948, Z[[1, 0, 1, 0, 1]] = 8028, Z[[1, 0, 1, 1, 0]] = 50664, Z[[1, 0, 1, 1, 1]] = -38424, Z[[1, 1, 0, 0, 0]] = -24900, Z[[1, 1, 0, 0, 1]] = 32868, Z[[1, 1, 0, 1, 0]] = 27624, Z[[1, 1, 0, 1, 1]] = -30924, Z[[1, 1, 1, 0, 0]] = 23436, Z[[1, 1, 1, 0, 1]] = -1044, Z[[1, 1, 1, 1, 0]] = -65928, Z[[1, 1, 1, 1, 1]] = 36696}: 
 generic34 := {Z[[0, 0, 0, 0, 0]] = -3, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = 7, Z[[0, 0, 0, 1, 1]] = -10, Z[[0, 0, 1, 0, 0]] = -1, Z[[0, 0, 1, 0, 1]] = -4, Z[[0, 0, 1, 1, 0]] = 10, Z[[0, 0, 1, 1, 1]] = -3, Z[[0, 1, 0, 0, 0]] = 9, Z[[0, 1, 0, 0, 1]] = -3, Z[[0, 1, 0, 1, 0]] = -7, Z[[0, 1, 0, 1, 1]] = -7, Z[[0, 1, 1, 0, 0]] = -10, Z[[0, 1, 1, 0, 1]] = -7, Z[[0, 1, 1, 1, 0]] = 10, Z[[0, 1, 1, 1, 1]] = 4, Z[[1, 0, 0, 0, 0]] = -4, Z[[1, 0, 0, 0, 1]] = 2, Z[[1, 0, 0, 1, 0]] = 10, Z[[1, 0, 0, 1, 1]] = -7, Z[[1, 0, 1, 0, 0]] = 5, Z[[1, 0, 1, 0, 1]] = -5, Z[[1, 0, 1, 1, 0]] = 9, Z[[1, 0, 1, 1, 1]] = 8, Z[[1, 1, 0, 0, 0]] = 10, Z[[1, 1, 0, 0, 1]] = -5, Z[[1, 1, 0, 1, 0]] = -7, Z[[1, 1, 0, 1, 1]] = 3, Z[[1, 1, 1, 0, 0]] = -9, Z[[1, 1, 1, 0, 1]] = 6, Z[[1, 1, 1, 1, 0]] = 3, Z[[1, 1, 1, 1, 1]] = 4}: 
 seg534 := {Z[[0, 0, 0, 0, 0]] = -17368, Z[[0, 0, 0, 0, 1]] = 552, Z[[0, 0, 0, 1, 0]] = -12090, Z[[0, 0, 0, 1, 1]] = 1242, Z[[0, 0, 1, 0, 0]] = 3296, Z[[0, 0, 1, 0, 1]] = 8760, Z[[0, 0, 1, 1, 0]] = 2934, Z[[0, 0, 1, 1, 1]] = 5730, Z[[0, 1, 0, 0, 0]] = -1740, Z[[0, 1, 0, 0, 1]] = -1388, Z[[0, 1, 0, 1, 0]] = -152, Z[[0, 1, 0, 1, 1]] = -244, Z[[0, 1, 1, 0, 0]] = -10644, Z[[0, 1, 1, 0, 1]] = -23876, Z[[0, 1, 1, 1, 0]] = -4916, Z[[0, 1, 1, 1, 1]] = -12112, Z[[1, 0, 0, 0, 0]] = -21710, Z[[1, 0, 0, 0, 1]] = 3498, Z[[1, 0, 0, 1, 0]] = -18018, Z[[1, 0, 0, 1, 1]] = 2898, Z[[1, 0, 1, 0, 0]] = -6794, Z[[1, 0, 1, 0, 1]] = -8850, Z[[1, 0, 1, 1, 0]] = -5466, Z[[1, 0, 1, 1, 1]] = -3558, Z[[1, 1, 0, 0, 0]] = -2058, Z[[1, 1, 0, 0, 1]] = 254, Z[[1, 1, 0, 1, 0]] = -2296, Z[[1, 1, 0, 1, 1]] = 748, Z[[1, 1, 1, 0, 0]] = 9186, Z[[1, 1, 1, 0, 1]] = 15722, Z[[1, 1, 1, 1, 0]] = 3932, Z[[1, 1, 1, 1, 1]] = 10864}: 
 generic35 := {Z[[0, 0, 0, 0, 0]] = 0, Z[[0, 0, 0, 0, 1]] = -6, Z[[0, 0, 0, 1, 0]] = 1, Z[[0, 0, 0, 1, 1]] = -4, Z[[0, 0, 1, 0, 0]] = 8, Z[[0, 0, 1, 0, 1]] = -6, Z[[0, 0, 1, 1, 0]] = 5, Z[[0, 0, 1, 1, 1]] = -5, Z[[0, 1, 0, 0, 0]] = 10, Z[[0, 1, 0, 0, 1]] = -7, Z[[0, 1, 0, 1, 0]] = 9, Z[[0, 1, 0, 1, 1]] = 3, Z[[0, 1, 1, 0, 0]] = 8, Z[[0, 1, 1, 0, 1]] = 0, Z[[0, 1, 1, 1, 0]] = -4, Z[[0, 1, 1, 1, 1]] = -9, Z[[1, 0, 0, 0, 0]] = 5, Z[[1, 0, 0, 0, 1]] = -7, Z[[1, 0, 0, 1, 0]] = -1, Z[[1, 0, 0, 1, 1]] = -7, Z[[1, 0, 1, 0, 0]] = 0, Z[[1, 0, 1, 0, 1]] = -10, Z[[1, 0, 1, 1, 0]] = 4, Z[[1, 0, 1, 1, 1]] = -2, Z[[1, 1, 0, 0, 0]] = -2, Z[[1, 1, 0, 0, 1]] = -5, Z[[1, 1, 0, 1, 0]] = 0, Z[[1, 1, 0, 1, 1]] = -1, Z[[1, 1, 1, 0, 0]] = 0, Z[[1, 1, 1, 0, 1]] = -4, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = 2}: 
 seg535 := {Z[[0, 0, 0, 0, 0]] = -10218, Z[[0, 0, 0, 0, 1]] = -13528, Z[[0, 0, 0, 1, 0]] = -14758, Z[[0, 0, 0, 1, 1]] = -9916, Z[[0, 0, 1, 0, 0]] = 18644, Z[[0, 0, 1, 0, 1]] = 20076, Z[[0, 0, 1, 1, 0]] = 37124, Z[[0, 0, 1, 1, 1]] = 18344, Z[[0, 1, 0, 0, 0]] = -2982, Z[[0, 1, 0, 0, 1]] = -4690, Z[[0, 1, 0, 1, 0]] = -12382, Z[[0, 1, 0, 1, 1]] = -8008, Z[[0, 1, 1, 0, 0]] = 12596, Z[[0, 1, 1, 0, 1]] = 10602, Z[[0, 1, 1, 1, 0]] = 34556, Z[[0, 1, 1, 1, 1]] = 12800, Z[[1, 0, 0, 0, 0]] = 16048, Z[[1, 0, 0, 0, 1]] = 18000, Z[[1, 0, 0, 1, 0]] = 16224, Z[[1, 0, 0, 1, 1]] = 10760, Z[[1, 0, 1, 0, 0]] = -25168, Z[[1, 0, 1, 0, 1]] = -28960, Z[[1, 0, 1, 1, 0]] = -42768, Z[[1, 0, 1, 1, 1]] = -23680, Z[[1, 1, 0, 0, 0]] = 6192, Z[[1, 1, 0, 0, 1]] = 11152, Z[[1, 1, 0, 1, 0]] = 15256, Z[[1, 1, 0, 1, 1]] = 4696, Z[[1, 1, 1, 0, 0]] = -18320, Z[[1, 1, 1, 0, 1]] = -22272, Z[[1, 1, 1, 1, 0]] = -41780, Z[[1, 1, 1, 1, 1]] = -21476}: 
 generic36 := {Z[[0, 0, 0, 0, 0]] = 8, Z[[0, 0, 0, 0, 1]] = 6, Z[[0, 0, 0, 1, 0]] = 4, Z[[0, 0, 0, 1, 1]] = -4, Z[[0, 0, 1, 0, 0]] = 6, Z[[0, 0, 1, 0, 1]] = -5, Z[[0, 0, 1, 1, 0]] = 9, Z[[0, 0, 1, 1, 1]] = 4, Z[[0, 1, 0, 0, 0]] = -9, Z[[0, 1, 0, 0, 1]] = 1, Z[[0, 1, 0, 1, 0]] = -9, Z[[0, 1, 0, 1, 1]] = 2, Z[[0, 1, 1, 0, 0]] = 8, Z[[0, 1, 1, 0, 1]] = -1, Z[[0, 1, 1, 1, 0]] = -3, Z[[0, 1, 1, 1, 1]] = 0, Z[[1, 0, 0, 0, 0]] = -6, Z[[1, 0, 0, 0, 1]] = -8, Z[[1, 0, 0, 1, 0]] = 4, Z[[1, 0, 0, 1, 1]] = 5, Z[[1, 0, 1, 0, 0]] = 7, Z[[1, 0, 1, 0, 1]] = 4, Z[[1, 0, 1, 1, 0]] = -5, Z[[1, 0, 1, 1, 1]] = -5, Z[[1, 1, 0, 0, 0]] = 1, Z[[1, 1, 0, 0, 1]] = 1, Z[[1, 1, 0, 1, 0]] = 6, Z[[1, 1, 0, 1, 1]] = 10, Z[[1, 1, 1, 0, 0]] = -4, Z[[1, 1, 1, 0, 1]] = -2, Z[[1, 1, 1, 1, 0]] = -1, Z[[1, 1, 1, 1, 1]] = 7}: 
 seg536 := {Z[[0, 0, 0, 0, 0]] = -11045, Z[[0, 0, 0, 0, 1]] = 24248, Z[[0, 0, 0, 1, 0]] = -8813, Z[[0, 0, 0, 1, 1]] = 27320, Z[[0, 0, 1, 0, 0]] = 12629, Z[[0, 0, 1, 0, 1]] = -27776, Z[[0, 0, 1, 1, 0]] = 5645, Z[[0, 0, 1, 1, 1]] = -15008, Z[[0, 1, 0, 0, 0]] = -4391, Z[[0, 1, 0, 0, 1]] = 4556, Z[[0, 1, 0, 1, 0]] = -4007, Z[[0, 1, 0, 1, 1]] = -148, Z[[0, 1, 1, 0, 0]] = 1727, Z[[0, 1, 1, 0, 1]] = 4318, Z[[0, 1, 1, 1, 0]] = 3959, Z[[0, 1, 1, 1, 1]] = 1942, Z[[1, 0, 0, 0, 0]] = 26282, Z[[1, 0, 0, 0, 1]] = -45680, Z[[1, 0, 0, 1, 0]] = 21882, Z[[1, 0, 0, 1, 1]] = -21360, Z[[1, 0, 1, 0, 0]] = 16762, Z[[1, 0, 1, 0, 1]] = -63880, Z[[1, 0, 1, 1, 0]] = 762, Z[[1, 0, 1, 1, 1]] = -32040, Z[[1, 1, 0, 0, 0]] = 3590, Z[[1, 1, 0, 0, 1]] = -7420, Z[[1, 1, 0, 1, 0]] = 3910, Z[[1, 1, 0, 1, 1]] = -13900, Z[[1, 1, 1, 0, 0]] = 1630, Z[[1, 1, 1, 0, 1]] = -10010, Z[[1, 1, 1, 1, 0]] = 9390, Z[[1, 1, 1, 1, 1]] = -27810}: 
 generic37 := {Z[[0, 0, 0, 0, 0]] = 3, Z[[0, 0, 0, 0, 1]] = 2, Z[[0, 0, 0, 1, 0]] = -2, Z[[0, 0, 0, 1, 1]] = -6, Z[[0, 0, 1, 0, 0]] = 7, Z[[0, 0, 1, 0, 1]] = 8, Z[[0, 0, 1, 1, 0]] = 4, Z[[0, 0, 1, 1, 1]] = -7, Z[[0, 1, 0, 0, 0]] = -5, Z[[0, 1, 0, 0, 1]] = -2, Z[[0, 1, 0, 1, 0]] = -1, Z[[0, 1, 0, 1, 1]] = 7, Z[[0, 1, 1, 0, 0]] = -10, Z[[0, 1, 1, 0, 1]] = 0, Z[[0, 1, 1, 1, 0]] = -5, Z[[0, 1, 1, 1, 1]] = -7, Z[[1, 0, 0, 0, 0]] = -3, Z[[1, 0, 0, 0, 1]] = 10, Z[[1, 0, 0, 1, 0]] = 5, Z[[1, 0, 0, 1, 1]] = -4, Z[[1, 0, 1, 0, 0]] = -6, Z[[1, 0, 1, 0, 1]] = -2, Z[[1, 0, 1, 1, 0]] = -1, Z[[1, 0, 1, 1, 1]] = 5, Z[[1, 1, 0, 0, 0]] = 0, Z[[1, 1, 0, 0, 1]] = -6, Z[[1, 1, 0, 1, 0]] = 8, Z[[1, 1, 0, 1, 1]] = -3, Z[[1, 1, 1, 0, 0]] = 5, Z[[1, 1, 1, 0, 1]] = 10, Z[[1, 1, 1, 1, 0]] = 5, Z[[1, 1, 1, 1, 1]] = 5}: 
 seg537 := {Z[[0, 0, 0, 0, 0]] = 3988, Z[[0, 0, 0, 0, 1]] = -2854, Z[[0, 0, 0, 1, 0]] = -3752, Z[[0, 0, 0, 1, 1]] = -19124, Z[[0, 0, 1, 0, 0]] = -1764, Z[[0, 0, 1, 0, 1]] = -1310, Z[[0, 0, 1, 1, 0]] = 1216, Z[[0, 0, 1, 1, 1]] = 3208, Z[[0, 1, 0, 0, 0]] = -1868, Z[[0, 1, 0, 0, 1]] = -5846, Z[[0, 1, 0, 1, 0]] = 5176, Z[[0, 1, 0, 1, 1]] = 14332, Z[[0, 1, 1, 0, 0]] = 13044, Z[[0, 1, 1, 0, 1]] = 10170, Z[[0, 1, 1, 1, 0]] = 952, Z[[0, 1, 1, 1, 1]] = -4772, Z[[1, 0, 0, 0, 0]] = 3184, Z[[1, 0, 0, 0, 1]] = 11048, Z[[1, 0, 0, 1, 0]] = 3924, Z[[1, 0, 0, 1, 1]] = 23998, Z[[1, 0, 1, 0, 0]] = -6212, Z[[1, 0, 1, 0, 1]] = -5196, Z[[1, 0, 1, 1, 0]] = -982, Z[[1, 0, 1, 1, 1]] = -2393, Z[[1, 1, 0, 0, 0]] = -31280, Z[[1, 1, 0, 0, 1]] = -25240, Z[[1, 1, 0, 1, 0]] = -7472, Z[[1, 1, 0, 1, 1]] = -8264, Z[[1, 1, 1, 0, 0]] = 8800, Z[[1, 1, 1, 0, 1]] = 18072, Z[[1, 1, 1, 1, 0]] = -3704, Z[[1, 1, 1, 1, 1]] = -8564}: 
 generic38 := {Z[[0, 0, 0, 0, 0]] = 9, Z[[0, 0, 0, 0, 1]] = 5, Z[[0, 0, 0, 1, 0]] = -9, Z[[0, 0, 0, 1, 1]] = 5, Z[[0, 0, 1, 0, 0]] = -2, Z[[0, 0, 1, 0, 1]] = 0, Z[[0, 0, 1, 1, 0]] = -2, Z[[0, 0, 1, 1, 1]] = 6, Z[[0, 1, 0, 0, 0]] = -9, Z[[0, 1, 0, 0, 1]] = -4, Z[[0, 1, 0, 1, 0]] = -3, Z[[0, 1, 0, 1, 1]] = 3, Z[[0, 1, 1, 0, 0]] = -9, Z[[0, 1, 1, 0, 1]] = -9, Z[[0, 1, 1, 1, 0]] = -3, Z[[0, 1, 1, 1, 1]] = -4, Z[[1, 0, 0, 0, 0]] = 4, Z[[1, 0, 0, 0, 1]] = -3, Z[[1, 0, 0, 1, 0]] = 3, Z[[1, 0, 0, 1, 1]] = 2, Z[[1, 0, 1, 0, 0]] = 5, Z[[1, 0, 1, 0, 1]] = -1, Z[[1, 0, 1, 1, 0]] = -9, Z[[1, 0, 1, 1, 1]] = -7, Z[[1, 1, 0, 0, 0]] = 6, Z[[1, 1, 0, 0, 1]] = -6, Z[[1, 1, 0, 1, 0]] = -9, Z[[1, 1, 0, 1, 1]] = -3, Z[[1, 1, 1, 0, 0]] = -4, Z[[1, 1, 1, 0, 1]] = -8, Z[[1, 1, 1, 1, 0]] = 8, Z[[1, 1, 1, 1, 1]] = -7}: 
 seg538 := {Z[[0, 0, 0, 0, 0]] = -19938, Z[[0, 0, 0, 0, 1]] = -1550, Z[[0, 0, 0, 1, 0]] = 29018, Z[[0, 0, 0, 1, 1]] = 11198, Z[[0, 0, 1, 0, 0]] = 12074, Z[[0, 0, 1, 0, 1]] = -1130, Z[[0, 0, 1, 1, 0]] = -21818, Z[[0, 0, 1, 1, 1]] = -7134, Z[[0, 1, 0, 0, 0]] = -11772, Z[[0, 1, 0, 0, 1]] = -14146, Z[[0, 1, 0, 1, 0]] = -3564, Z[[0, 1, 0, 1, 1]] = -4920, Z[[0, 1, 1, 0, 0]] = 21296, Z[[0, 1, 1, 0, 1]] = 5553, Z[[0, 1, 1, 1, 0]] = -11332, Z[[0, 1, 1, 1, 1]] = 4430, Z[[1, 0, 0, 0, 0]] = 2640, Z[[1, 0, 0, 0, 1]] = -19092, Z[[1, 0, 0, 1, 0]] = -30596, Z[[1, 0, 0, 1, 1]] = 2036, Z[[1, 0, 1, 0, 0]] = -48460, Z[[1, 0, 1, 0, 1]] = -15604, Z[[1, 0, 1, 1, 0]] = 42420, Z[[1, 0, 1, 1, 1]] = 4692, Z[[1, 1, 0, 0, 0]] = 31080, Z[[1, 1, 0, 0, 1]] = 13398, Z[[1, 1, 0, 1, 0]] = -10056, Z[[1, 1, 0, 1, 1]] = 7476, Z[[1, 1, 1, 0, 0]] = 12020, Z[[1, 1, 1, 0, 1]] = -12949, Z[[1, 1, 1, 1, 0]] = -14740, Z[[1, 1, 1, 1, 1]] = 5972}: 
 generic39 := {Z[[0, 0, 0, 0, 0]] = 5, Z[[0, 0, 0, 0, 1]] = -9, Z[[0, 0, 0, 1, 0]] = 4, Z[[0, 0, 0, 1, 1]] = -10, Z[[0, 0, 1, 0, 0]] = -6, Z[[0, 0, 1, 0, 1]] = -5, Z[[0, 0, 1, 1, 0]] = 8, Z[[0, 0, 1, 1, 1]] = 0, Z[[0, 1, 0, 0, 0]] = -3, Z[[0, 1, 0, 0, 1]] = -3, Z[[0, 1, 0, 1, 0]] = -6, Z[[0, 1, 0, 1, 1]] = 10, Z[[0, 1, 1, 0, 0]] = 8, Z[[0, 1, 1, 0, 1]] = -3, Z[[0, 1, 1, 1, 0]] = 6, Z[[0, 1, 1, 1, 1]] = -5, Z[[1, 0, 0, 0, 0]] = 7, Z[[1, 0, 0, 0, 1]] = 10, Z[[1, 0, 0, 1, 0]] = -1, Z[[1, 0, 0, 1, 1]] = -3, Z[[1, 0, 1, 0, 0]] = 2, Z[[1, 0, 1, 0, 1]] = 1, Z[[1, 0, 1, 1, 0]] = -3, Z[[1, 0, 1, 1, 1]] = 0, Z[[1, 1, 0, 0, 0]] = 6, Z[[1, 1, 0, 0, 1]] = 2, Z[[1, 1, 0, 1, 0]] = 7, Z[[1, 1, 0, 1, 1]] = -2, Z[[1, 1, 1, 0, 0]] = -7, Z[[1, 1, 1, 0, 1]] = 6, Z[[1, 1, 1, 1, 0]] = -3, Z[[1, 1, 1, 1, 1]] = 9}: 
 seg539 := {Z[[0, 0, 0, 0, 0]] = -279, Z[[0, 0, 0, 0, 1]] = -5526, Z[[0, 0, 0, 1, 0]] = -2949, Z[[0, 0, 0, 1, 1]] = 5070, Z[[0, 0, 1, 0, 0]] = -3978, Z[[0, 0, 1, 0, 1]] = 9756, Z[[0, 0, 1, 1, 0]] = 7290, Z[[0, 0, 1, 1, 1]] = -4500, Z[[0, 1, 0, 0, 0]] = 15741, Z[[0, 1, 0, 0, 1]] = -13086, Z[[0, 1, 0, 1, 0]] = 7311, Z[[0, 1, 0, 1, 1]] = -14490, Z[[0, 1, 1, 0, 0]] = -4518, Z[[0, 1, 1, 0, 1]] = -8244, Z[[0, 1, 1, 1, 0]] = 15750, Z[[0, 1, 1, 1, 1]] = 5220, Z[[1, 0, 0, 0, 0]] = 4002, Z[[1, 0, 0, 0, 1]] = -17100, Z[[1, 0, 0, 1, 0]] = 3358, Z[[1, 0, 0, 1, 1]] = 5100, Z[[1, 0, 1, 0, 0]] = 2340, Z[[1, 0, 1, 0, 1]] = 17640, Z[[1, 0, 1, 1, 0]] = -11340, Z[[1, 0, 1, 1, 1]] = -8640, Z[[1, 1, 0, 0, 0]] = -28734, Z[[1, 1, 0, 0, 1]] = 35844, Z[[1, 1, 0, 1, 0]] = -7106, Z[[1, 1, 0, 1, 1]] = 12156, Z[[1, 1, 1, 0, 0]] = 16872, Z[[1, 1, 1, 0, 1]] = -12648, Z[[1, 1, 1, 1, 0]] = -33672, Z[[1, 1, 1, 1, 1]] = 6648}: 
 seg540 := {Z[[0, 0, 0, 0, 0]] = -9288, Z[[0, 0, 0, 0, 1]] = 12872, Z[[0, 0, 0, 1, 0]] = -31110, Z[[0, 0, 0, 1, 1]] = 18622, Z[[0, 0, 1, 0, 0]] = 3232, Z[[0, 0, 1, 0, 1]] = -24240, Z[[0, 0, 1, 1, 0]] = 14428, Z[[0, 0, 1, 1, 1]] = -34828, Z[[0, 1, 0, 0, 0]] = 29016, Z[[0, 1, 0, 0, 1]] = 42120, Z[[0, 1, 0, 1, 0]] = -24966, Z[[0, 1, 0, 1, 1]] = 28350, Z[[0, 1, 1, 0, 0]] = 23824, Z[[0, 1, 1, 0, 1]] = -5040, Z[[0, 1, 1, 1, 0]] = 35356, Z[[0, 1, 1, 1, 1]] = -18540, Z[[1, 0, 0, 0, 0]] = -8736, Z[[1, 0, 0, 0, 1]] = 14312, Z[[1, 0, 0, 1, 0]] = 30338, Z[[1, 0, 0, 1, 1]] = -43058, Z[[1, 0, 1, 0, 0]] = -5508, Z[[1, 0, 1, 0, 1]] = 8952, Z[[1, 0, 1, 1, 0]] = -9980, Z[[1, 0, 1, 1, 1]] = 23972, Z[[1, 1, 0, 0, 0]] = -3768, Z[[1, 1, 0, 0, 1]] = -1992, Z[[1, 1, 0, 1, 0]] = 5366, Z[[1, 1, 0, 1, 1]] = -39410, Z[[1, 1, 1, 0, 0]] = -13716, Z[[1, 1, 1, 0, 1]] = 3018, Z[[1, 1, 1, 1, 0]] = -13736, Z[[1, 1, 1, 1, 1]] = 17840}: 
 seg541 := {Z[[0, 0, 0, 0, 0]] = 27832, Z[[0, 0, 0, 0, 1]] = -72312, Z[[0, 0, 0, 1, 0]] = -22040, Z[[0, 0, 0, 1, 1]] = 85464, Z[[0, 0, 1, 0, 0]] = 5636, Z[[0, 0, 1, 0, 1]] = -996, Z[[0, 0, 1, 1, 0]] = 194, Z[[0, 0, 1, 1, 1]] = 48702, Z[[0, 1, 0, 0, 0]] = -21274, Z[[0, 1, 0, 0, 1]] = 60114, Z[[0, 1, 0, 1, 0]] = 17876, Z[[0, 1, 0, 1, 1]] = -69828, Z[[0, 1, 1, 0, 0]] = -4492, Z[[0, 1, 1, 0, 1]] = 4652, Z[[0, 1, 1, 1, 0]] = 1706, Z[[0, 1, 1, 1, 1]] = -29674, Z[[1, 0, 0, 0, 0]] = 12936, Z[[1, 0, 0, 0, 1]] = -34136, Z[[1, 0, 0, 1, 0]] = -7840, Z[[1, 0, 0, 1, 1]] = 48032, Z[[1, 0, 1, 0, 0]] = 3248, Z[[1, 0, 1, 0, 1]] = 5472, Z[[1, 0, 1, 1, 0]] = 3272, Z[[1, 0, 1, 1, 1]] = 40056, Z[[1, 1, 0, 0, 0]] = -9162, Z[[1, 1, 0, 0, 1]] = 29042, Z[[1, 1, 0, 1, 0]] = 6028, Z[[1, 1, 0, 1, 1]] = -38204, Z[[1, 1, 1, 0, 0]] = -2496, Z[[1, 1, 1, 0, 1]] = -944, Z[[1, 1, 1, 1, 0]] = -1152, Z[[1, 1, 1, 1, 1]] = -21632}: 
 seg542 := {Z[[0, 0, 0, 0, 0]] = -16940, Z[[0, 0, 0, 0, 1]] = 31885, Z[[0, 0, 0, 1, 0]] = 10290, Z[[0, 0, 0, 1, 1]] = -37935, Z[[0, 0, 1, 0, 0]] = -10840, Z[[0, 0, 1, 0, 1]] = 14945, Z[[0, 0, 1, 1, 0]] = -5100, Z[[0, 0, 1, 1, 1]] = -9285, Z[[0, 1, 0, 0, 0]] = 31598, Z[[0, 1, 0, 0, 1]] = -54523, Z[[0, 1, 0, 1, 0]] = -8694, Z[[0, 1, 0, 1, 1]] = 50007, Z[[0, 1, 1, 0, 0]] = 30460, Z[[0, 1, 1, 0, 1]] = -45365, Z[[0, 1, 1, 1, 0]] = 13968, Z[[0, 1, 1, 1, 1]] = 18729, Z[[1, 0, 0, 0, 0]] = -1960, Z[[1, 0, 0, 0, 1]] = 1650, Z[[1, 0, 0, 1, 0]] = -840, Z[[1, 0, 0, 1, 1]] = -3520, Z[[1, 0, 1, 0, 0]] = -12420, Z[[1, 0, 1, 0, 1]] = 28680, Z[[1, 0, 1, 1, 0]] = 11310, Z[[1, 0, 1, 1, 1]] = -46380, Z[[1, 1, 0, 0, 0]] = 7392, Z[[1, 1, 0, 0, 1]] = -14064, Z[[1, 1, 0, 1, 0]] = -2268, Z[[1, 1, 0, 1, 1]] = 20164, Z[[1, 1, 1, 0, 0]] = 20130, Z[[1, 1, 1, 0, 1]] = -43920, Z[[1, 1, 1, 1, 0]] = -13554, Z[[1, 1, 1, 1, 1]] = 66348}: 
 seg543 := {Z[[0, 0, 0, 0, 0]] = 7578, Z[[0, 0, 0, 0, 1]] = 2919, Z[[0, 0, 0, 1, 0]] = -7728, Z[[0, 0, 0, 1, 1]] = 2586, Z[[0, 0, 1, 0, 0]] = -5496, Z[[0, 0, 1, 0, 1]] = 3720, Z[[0, 0, 1, 1, 0]] = 12876, Z[[0, 0, 1, 1, 1]] = -13800, Z[[0, 1, 0, 0, 0]] = -1866, Z[[0, 1, 0, 0, 1]] = 1689, Z[[0, 1, 0, 1, 0]] = 2556, Z[[0, 1, 0, 1, 1]] = -1314, Z[[0, 1, 1, 0, 0]] = 6480, Z[[0, 1, 1, 0, 1]] = -1560, Z[[0, 1, 1, 1, 0]] = -7380, Z[[0, 1, 1, 1, 1]] = 810, Z[[1, 0, 0, 0, 0]] = 724, Z[[1, 0, 0, 0, 1]] = -2150, Z[[1, 0, 0, 1, 0]] = -1964, Z[[1, 0, 0, 1, 1]] = -20, Z[[1, 0, 1, 0, 0]] = 744, Z[[1, 0, 1, 0, 1]] = 11880, Z[[1, 0, 1, 1, 0]] = -3764, Z[[1, 0, 1, 1, 1]] = -5060, Z[[1, 1, 0, 0, 0]] = 1140, Z[[1, 1, 0, 0, 1]] = -1170, Z[[1, 1, 0, 1, 0]] = 3440, Z[[1, 1, 0, 1, 1]] = -2680, Z[[1, 1, 1, 0, 0]] = -2560, Z[[1, 1, 1, 0, 1]] = 5600, Z[[1, 1, 1, 1, 0]] = -13840, Z[[1, 1, 1, 1, 1]] = 7400}: 
 seg544 := {Z[[0, 0, 0, 0, 0]] = 7188, Z[[0, 0, 0, 0, 1]] = -5844, Z[[0, 0, 0, 1, 0]] = 2424, Z[[0, 0, 0, 1, 1]] = -5652, Z[[0, 0, 1, 0, 0]] = -3036, Z[[0, 0, 1, 0, 1]] = 4908, Z[[0, 0, 1, 1, 0]] = 588, Z[[0, 0, 1, 1, 1]] = 5820, Z[[0, 1, 0, 0, 0]] = 10176, Z[[0, 1, 0, 0, 1]] = 2592, Z[[0, 1, 0, 1, 0]] = 6882, Z[[0, 1, 0, 1, 1]] = 2680, Z[[0, 1, 1, 0, 0]] = -10752, Z[[0, 1, 1, 0, 1]] = -2944, Z[[0, 1, 1, 1, 0]] = -8292, Z[[0, 1, 1, 1, 1]] = -3728, Z[[1, 0, 0, 0, 0]] = -2298, Z[[1, 0, 0, 0, 1]] = 3054, Z[[1, 0, 0, 1, 0]] = -1449, Z[[1, 0, 0, 1, 1]] = 2817, Z[[1, 0, 1, 0, 0]] = 726, Z[[1, 0, 1, 0, 1]] = -2478, Z[[1, 0, 1, 1, 0]] = 207, Z[[1, 0, 1, 1, 1]] = -2955, Z[[1, 1, 0, 0, 0]] = -816, Z[[1, 1, 0, 0, 1]] = -472, Z[[1, 1, 0, 1, 0]] = -1944, Z[[1, 1, 0, 1, 1]] = -1052, Z[[1, 1, 1, 0, 0]] = 1632, Z[[1, 1, 1, 0, 1]] = 704, Z[[1, 1, 1, 1, 0]] = 2556, Z[[1, 1, 1, 1, 1]] = 1612}: 
 seg545 := {Z[[0, 0, 0, 0, 0]] = 1960, Z[[0, 0, 0, 0, 1]] = -12304, Z[[0, 0, 0, 1, 0]] = 5326, Z[[0, 0, 0, 1, 1]] = -16012, Z[[0, 0, 1, 0, 0]] = 7014, Z[[0, 0, 1, 0, 1]] = -3678, Z[[0, 0, 1, 1, 0]] = 2613, Z[[0, 0, 1, 1, 1]] = -8331, Z[[0, 1, 0, 0, 0]] = -5840, Z[[0, 1, 0, 0, 1]] = 4712, Z[[0, 1, 0, 1, 0]] = -5384, Z[[0, 1, 0, 1, 1]] = 20528, Z[[0, 1, 1, 0, 0]] = -648, Z[[0, 1, 1, 0, 1]] = 17348, Z[[0, 1, 1, 1, 0]] = -9972, Z[[0, 1, 1, 1, 1]] = 11594, Z[[1, 0, 0, 0, 0]] = 6022, Z[[1, 0, 0, 0, 1]] = -4306, Z[[1, 0, 0, 1, 0]] = -14552, Z[[1, 0, 0, 1, 1]] = -18634, Z[[1, 0, 1, 0, 0]] = -6954, Z[[1, 0, 1, 0, 1]] = -6078, Z[[1, 0, 1, 1, 0]] = 26094, Z[[1, 0, 1, 1, 1]] = 4398, Z[[1, 1, 0, 0, 0]] = -5114, Z[[1, 1, 0, 0, 1]] = 20078, Z[[1, 1, 0, 1, 0]] = -14474, Z[[1, 1, 0, 1, 1]] = 17198, Z[[1, 1, 1, 0, 0]] = -15072, Z[[1, 1, 1, 0, 1]] = 4764, Z[[1, 1, 1, 1, 0]] = 993, Z[[1, 1, 1, 1, 1]] = 15159}: 
 


==> anc/MapleFiles/data_maker.mws <==
  ## produces 45 pseudo-random generic points and 45 pseudo-random points on the 5th secant variety of (P^1)^{\times 5} and outputs the results to a file

Seed := randomize():

 GenericPoint:=proc(m1,m2,m3,m4,m5)
  local i1,i2,i3,i4,i5,a,b,c,d,e, roll,generic;
  roll:=rand(-10..10): 
  generic:={}:
   for i5 to m5 do for i4 to m4 do for i3 to m3 do for i2 to m2 do for i1 to m1 do
     generic:= generic union {Z[[i1-1,i2-1,i3-1,i4-1,i5-1]] = roll()}:
    od:od:od:od:od:
  return generic:
  end proc:

 randRankOne:=proc(m1,m2,m3,m4,m5)
  local a,b,c,d,e,i1,i2,i3,i4,i5, roll, seg;
  roll:=rand(-10..10): seg:=0; 
  for i1 to m1 do a[i1] := roll(); od: 
  for i2 to m1 do b[i2] := roll(); od: 
  for i3 to m1 do c[i3] := roll(); od: 
  for i4 to m1 do d[i4] := roll(); od: 
  for i5 to m1 do e[i5] := roll(); od:
  for i5 to m5 do for i4 to m4 do for i3 to m3 do for i2 to m2 do for i1 to m1 do
   seg:= seg + C[[i1-1,i2-1,i3-1,i4-1,i5-1]] * a[i1]*b[i2]*c[i3]*d[i4]*e[i5];
  od:od:od:od:od: 
  return seg;
 end proc:

ptToRules := proc(pt, m1,m2,m3,m4,m5) local i1,i2,i3,i4,i5, rule; 
 rule := {};
 for i5 to m5 do for i4 to m4 do for i3 to m3 do for i2 to m2 do for i1 to m1  do
  rule := rule union{Z[[i1-1,i2-1,i3-1,i4-1,i5-1]] = coeff(pt, C[[i1-1,i2-1,i3-1,i4-1,i5-1]])};
 od;od;od;od;od; 
end proc:



fd:=fopen("data.txt",APPEND):
 for i from 1 to 45 do
 fprintf(fd,"generic%a := %a: \n ",i, GenericPoint(2,2,2,2,2));


 tmpa1 :=randRankOne(2,2,2,2,2):
 tmpa2 :=randRankOne(2,2,2,2,2):
 tmpa3 :=randRankOne(2,2,2,2,2):
 tmpa4 :=randRankOne(2,2,2,2,2):
 tmpa5 :=randRankOne(2,2,2,2,2):
 tmpa6 :=randRankOne(2,2,2,2,2):
 seg5||i := ptToRules( tmpa1 + tmpa2 + tmpa3 + tmpa4 + tmpa5,2,2,2,2,2): 
 fprintf(fd,"seg5.%a := %a: \n ",i, % );
 od:
fclose(fd):

quit;


==> anc/MapleFiles/easyFillings.txt <==
Q[1] := [[1, 4, 2, 5, 3, 6, 7, 8, 9, 10, 11, 13, 12, 14, 15, 16], [1, 3, 2, 6, 4, 8, 5, 10, 7, 11, 9, 12, 13, 15, 14, 16], [1, 6, 2, 7, 3, 8, 4, 9, 5, 10, 11, 14, 12, 15, 13, 16], [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 10, 12, 13, 14, 15, 16], [1, 4, 2, 5, 3, 8, 6, 9, 7, 12, 10, 14, 11, 15, 13, 16]];
Q[2] := [[1, 3, 2, 4, 5, 9, 6, 11, 7, 13, 8, 14, 10, 15, 12, 16], [1, 4, 2, 5, 3, 8, 6, 9, 7, 10, 11, 14, 12, 15, 13, 16], [1, 5, 2, 6, 3, 8, 4, 10, 7, 12, 9, 13, 11, 15, 14, 16], [1, 3, 2, 4, 5, 8, 6, 9, 7, 10, 11, 14, 12, 15, 13, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 11, 10, 14, 12, 15, 13, 16]];
Q[3] := [[1, 3, 2, 5, 4, 6, 7, 8, 9, 11, 10, 13, 12, 14, 15, 16], [1, 5, 2, 8, 3, 10, 4, 11, 6, 12, 7, 13, 9, 15, 14, 16], [1, 2, 3, 5, 4, 8, 6, 10, 7, 11, 9, 12, 13, 15, 14, 16], [1, 4, 2, 5, 3, 7, 6, 8, 9, 10, 11, 13, 12, 14, 15, 16], [1, 3, 2, 7, 4, 8, 5, 9, 6, 10, 11, 13, 12, 15, 14, 16]];
Q[4] := [[1, 2, 3, 4, 5, 8, 6, 10, 7, 11, 9, 13, 12, 14, 15, 16], [1, 2, 3, 5, 4, 9, 6, 10, 7, 12, 8, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 7, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 3, 2, 6, 4, 7, 5, 11, 8, 12, 9, 13, 10, 14, 15, 16], [1, 2, 3, 7, 4, 8, 5, 9, 6, 11, 10, 12, 13, 14, 15, 16]];
Q[5] := [[1, 2, 3, 4, 5, 6, 7, 11, 8, 12, 9, 13, 10, 14, 15, 16], [1, 3, 2, 4, 5, 7, 6, 8, 9, 12, 10, 14, 11, 15, 13, 16], [1, 4, 2, 5, 3, 7, 6, 8, 9, 11, 10, 14, 12, 15, 13, 16], [1, 2, 3, 4, 5, 6, 7, 10, 8, 13, 9, 14, 11, 15, 12, 16], [1, 2, 3, 5, 4, 6, 7, 9, 8, 10, 11, 14, 12, 15, 13, 16]];
Q[6] := [[1, 3, 2, 5, 4, 8, 6, 9, 7, 12, 10, 14, 11, 15, 13, 16], [1, 2, 3, 4, 5, 7, 6, 9, 8, 12, 10, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 8, 6, 11, 7, 13, 9, 14, 10, 15, 12, 16], [1, 2, 3, 4, 5, 6, 7, 9, 8, 12, 10, 14, 11, 15, 13, 16], [1, 3, 2, 4, 5, 9, 6, 11, 7, 13, 8, 14, 10, 15, 12, 16]];
Q[7] := [[1, 2, 3, 6, 4, 7, 5, 8, 9, 12, 10, 13, 11, 14, 15, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 3, 2, 4, 5, 8, 6, 9, 7, 13, 10, 14, 11, 15, 12, 16], [1, 6, 2, 7, 3, 9, 4, 11, 5, 12, 8, 13, 10, 14, 15, 16], [1, 4, 2, 5, 3, 6, 7, 8, 9, 11, 10, 13, 12, 14, 15, 16]];
Q[8] := [[1, 3, 2, 4, 5, 8, 6, 9, 7, 11, 10, 12, 13, 15, 14, 16], [1, 4, 2, 5, 3, 6, 7, 9, 8, 11, 10, 13, 12, 15, 14, 16], [1, 3, 2, 5, 4, 6, 7, 8, 9, 10, 11, 14, 12, 15, 13, 16], [1, 4, 2, 5, 3, 6, 7, 8, 9, 12, 10, 13, 11, 15, 14, 16], [1, 6, 2, 7, 3, 8, 4, 9, 5, 11, 10, 12, 13, 15, 14, 16]];
Q[9] := [[1, 5, 2, 7, 3, 8, 4, 10, 6, 11, 9, 12, 13, 14, 15, 16], [1, 4, 2, 5, 3, 8, 6, 9, 7, 11, 10, 12, 13, 14, 15, 16], [1, 3, 2, 5, 4, 6, 7, 10, 8, 11, 9, 12, 13, 15, 14, 16], [1, 2, 3, 6, 4, 7, 5, 9, 8, 12, 10, 13, 11, 14, 15, 16], [1, 3, 2, 7, 4, 8, 5, 9, 6, 11, 10, 12, 13, 14, 15, 16]];
Q[10] := [[1, 2, 3, 5, 4, 7, 6, 10, 8, 11, 9, 12, 13, 14, 15, 16], [1, 2, 3, 4, 5, 6, 7, 9, 8, 11, 10, 12, 13, 15, 14, 16], [1, 6, 2, 7, 3, 8, 4, 9, 5, 12, 10, 13, 11, 15, 14, 16], [1, 2, 3, 6, 4, 8, 5, 9, 7, 10, 11, 12, 13, 15, 14, 16], [1, 3, 2, 4, 5, 8, 6, 9, 7, 10, 11, 12, 13, 14, 15, 16]];
Q[11] := [[1, 4, 2, 6, 3, 8, 5, 9, 7, 12, 10, 14, 11, 15, 13, 16], [1, 2, 3, 4, 5, 8, 6, 12, 7, 13, 9, 14, 10, 15, 11, 16], [1, 3, 2, 5, 4, 7, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 3, 2, 4, 5, 9, 6, 11, 7, 12, 8, 13, 10, 14, 15, 16], [1, 2, 3, 4, 5, 7, 6, 9, 8, 10, 11, 14, 12, 15, 13, 16]];
Q[12] := [[1, 3, 2, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 2, 3, 4, 5, 6, 7, 9, 8, 10, 11, 12, 13, 15, 14, 16], [1, 3, 2, 8, 4, 9, 5, 12, 6, 13, 7, 14, 10, 15, 11, 16], [1, 2, 3, 4, 5, 7, 6, 9, 8, 11, 10, 12, 13, 14, 15, 16], [1, 4, 2, 5, 3, 7, 6, 8, 9, 11, 10, 12, 13, 15, 14, 16]];
Q[13] := [[1, 3, 2, 6, 4, 7, 5, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 2, 3, 5, 4, 10, 6, 11, 7, 12, 8, 14, 9, 15, 13, 16], [1, 3, 2, 4, 5, 7, 6, 8, 9, 11, 10, 13, 12, 15, 14, 16], [1, 5, 2, 6, 3, 8, 4, 9, 7, 12, 10, 13, 11, 15, 14, 16], [1, 2, 3, 6, 4, 7, 5, 10, 8, 12, 9, 13, 11, 15, 14, 16]];
Q[14] := [[1, 2, 3, 6, 4, 7, 5, 8, 9, 12, 10, 13, 11, 15, 14, 16], [1, 3, 2, 4, 5, 6, 7, 10, 8, 12, 9, 13, 11, 14, 15, 16], [1, 3, 2, 7, 4, 8, 5, 9, 6, 11, 10, 12, 13, 15, 14, 16], [1, 4, 2, 5, 3, 7, 6, 10, 8, 12, 9, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16]];
Q[15] := [[1, 2, 3, 4, 5, 6, 7, 10, 8, 11, 9, 12, 13, 14, 15, 16], [1, 3, 2, 6, 4, 7, 5, 11, 8, 12, 9, 13, 10, 15, 14, 16], [1, 3, 2, 5, 4, 6, 7, 10, 8, 12, 9, 13, 11, 15, 14, 16], [1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 10, 13, 12, 15, 14, 16], [1, 4, 2, 5, 3, 8, 6, 9, 7, 10, 11, 12, 13, 14, 15, 16]];
Q[16] := [[1, 2, 3, 5, 4, 8, 6, 9, 7, 10, 11, 13, 12, 14, 15, 16], [1, 4, 2, 6, 3, 7, 5, 9, 8, 12, 10, 13, 11, 14, 15, 16], [1, 4, 2, 5, 3, 8, 6, 10, 7, 12, 9, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 7, 6, 11, 8, 12, 9, 13, 10, 15, 14, 16], [1, 2, 3, 5, 4, 7, 6, 11, 8, 12, 9, 13, 10, 15, 14, 16]];
Q[17] := [[1, 3, 2, 4, 5, 7, 6, 10, 8, 12, 9, 13, 11, 15, 14, 16], [1, 3, 2, 4, 5, 7, 6, 10, 8, 13, 9, 14, 11, 15, 12, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 10, 11, 13, 12, 15, 14, 16], [1, 3, 2, 5, 4, 6, 7, 10, 8, 11, 9, 14, 12, 15, 13, 16], [1, 4, 2, 5, 3, 7, 6, 9, 8, 11, 10, 12, 13, 15, 14, 16]];
Q[18] := [[1, 3, 2, 5, 4, 7, 6, 10, 8, 11, 9, 12, 13, 15, 14, 16], [1, 3, 2, 6, 4, 8, 5, 9, 7, 12, 10, 13, 11, 15, 14, 16], [1, 4, 2, 6, 3, 7, 5, 10, 8, 11, 9, 12, 13, 14, 15, 16], [1, 2, 3, 7, 4, 9, 5, 10, 6, 12, 8, 13, 11, 14, 15, 16], [1, 4, 2, 7, 3, 8, 5, 10, 6, 11, 9, 12, 13, 15, 14, 16]];
Q[19] := [[1, 4, 2, 7, 3, 8, 5, 9, 6, 13, 10, 14, 11, 15, 12, 16], [1, 4, 2, 6, 3, 7, 5, 11, 8, 12, 9, 14, 10, 15, 13, 16], [1, 4, 2, 5, 3, 6, 7, 11, 8, 12, 9, 13, 10, 15, 14, 16], [1, 3, 2, 4, 5, 7, 6, 10, 8, 11, 9, 12, 13, 14, 15, 16], [1, 3, 2, 6, 4, 9, 5, 10, 7, 11, 8, 12, 13, 15, 14, 16]];
Q[20] := [[1, 2, 3, 4, 5, 9, 6, 10, 7, 11, 8, 13, 12, 14, 15, 16], [1, 2, 3, 5, 4, 7, 6, 8, 9, 13, 10, 14, 11, 15, 12, 16], [1, 4, 2, 5, 3, 8, 6, 9, 7, 10, 11, 12, 13, 15, 14, 16], [1, 3, 2, 4, 5, 6, 7, 9, 8, 11, 10, 13, 12, 14, 15, 16], [1, 2, 3, 5, 4, 7, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16]];
Q[21] := [[1, 4, 2, 5, 3, 7, 6, 9, 8, 11, 10, 13, 12, 14, 15, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 10, 11, 14, 12, 15, 13, 16], [1, 4, 2, 5, 3, 7, 6, 11, 8, 13, 9, 14, 10, 15, 12, 16], [1, 4, 2, 5, 3, 8, 6, 10, 7, 11, 9, 12, 13, 15, 14, 16], [1, 8, 2, 9, 3, 11, 4, 12, 5, 13, 6, 14, 7, 15, 10, 16]];
Q[22] := [[1, 4, 2, 6, 3, 9, 5, 10, 7, 12, 8, 13, 11, 14, 15, 16], [1, 2, 3, 5, 4, 6, 7, 8, 9, 12, 10, 13, 11, 14, 15, 16], [1, 2, 3, 7, 4, 8, 5, 10, 6, 11, 9, 12, 13, 15, 14, 16], [1, 2, 3, 6, 4, 8, 5, 11, 7, 12, 9, 13, 10, 15, 14, 16], [1, 5, 2, 6, 3, 8, 4, 9, 7, 10, 11, 12, 13, 15, 14, 16]];
Q[23] := [[1, 2, 3, 4, 5, 7, 6, 11, 8, 13, 9, 14, 10, 15, 12, 16], [1, 4, 2, 7, 3, 8, 5, 9, 6, 10, 11, 13, 12, 15, 14, 16], [1, 4, 2, 6, 3, 7, 5, 9, 8, 11, 10, 12, 13, 14, 15, 16], [1, 5, 2, 6, 3, 8, 4, 10, 7, 13, 9, 14, 11, 15, 12, 16], [1, 4, 2, 6, 3, 8, 5, 9, 7, 11, 10, 14, 12, 15, 13, 16]];
Q[24] := [[1, 2, 3, 6, 4, 7, 5, 11, 8, 12, 9, 14, 10, 15, 13, 16], [1, 2, 3, 6, 4, 8, 5, 9, 7, 12, 10, 13, 11, 15, 14, 16], [1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 10, 13, 11, 14, 15, 16], [1, 4, 2, 5, 3, 8, 6, 10, 7, 12, 9, 13, 11, 15, 14, 16], [1, 2, 3, 8, 4, 9, 5, 10, 6, 11, 7, 12, 13, 14, 15, 16]];
Q[25] := [[1, 3, 2, 4, 5, 7, 6, 8, 9, 10, 11, 12, 13, 14, 15, 16], [1, 3, 2, 5, 4, 6, 7, 8, 9, 10, 11, 13, 12, 14, 15, 16], [1, 4, 2, 6, 3, 7, 5, 9, 8, 11, 10, 13, 12, 15, 14, 16], [1, 5, 2, 6, 3, 7, 4, 8, 9, 11, 10, 12, 13, 14, 15, 16], [1, 3, 2, 7, 4, 8, 5, 10, 6, 12, 9, 13, 11, 15, 14, 16]];
Q[26] := [[1, 4, 2, 6, 3, 8, 5, 9, 7, 12, 10, 13, 11, 14, 15, 16], [1, 3, 2, 6, 4, 8, 5, 9, 7, 12, 10, 13, 11, 14, 15, 16], [1, 2, 3, 6, 4, 7, 5, 8, 9, 11, 10, 12, 13, 15, 14, 16], [1, 2, 3, 5, 4, 9, 6, 11, 7, 13, 8, 14, 10, 15, 12, 16], [1, 3, 2, 4, 5, 6, 7, 8, 9, 11, 10, 14, 12, 15, 13, 16]];
Q[27] := [[1, 4, 2, 5, 3, 9, 6, 10, 7, 13, 8, 14, 11, 15, 12, 16], [1, 3, 2, 6, 4, 7, 5, 8, 9, 10, 11, 14, 12, 15, 13, 16], [1, 6, 2, 8, 3, 10, 4, 12, 5, 13, 7, 14, 9, 15, 11, 16], [1, 2, 3, 4, 5, 7, 6, 10, 8, 11, 9, 12, 13, 14, 15, 16], [1, 4, 2, 5, 3, 8, 6, 10, 7, 12, 9, 13, 11, 14, 15, 16]];
Q[28] := [[1, 3, 2, 5, 4, 6, 7, 10, 8, 11, 9, 12, 13, 15, 14, 16], [1, 2, 3, 7, 4, 9, 5, 11, 6, 13, 8, 14, 10, 15, 12, 16], [1, 3, 2, 4, 5, 6, 7, 9, 8, 12, 10, 14, 11, 15, 13, 16], [1, 3, 2, 6, 4, 8, 5, 12, 7, 13, 9, 14, 10, 15, 11, 16], [1, 2, 3, 6, 4, 9, 5, 10, 7, 11, 8, 13, 12, 15, 14, 16]];
Q[29] := [[1, 2, 3, 4, 5, 10, 6, 11, 7, 13, 8, 14, 9, 15, 12, 16], [1, 4, 2, 5, 3, 6, 7, 8, 9, 13, 10, 14, 11, 15, 12, 16], [1, 3, 2, 5, 4, 6, 7, 8, 9, 12, 10, 13, 11, 15, 14, 16], [1, 4, 2, 7, 3, 9, 5, 10, 6, 11, 8, 12, 13, 15, 14, 16], [1, 5, 2, 7, 3, 8, 4, 11, 6, 13, 9, 14, 10, 15, 12, 16]];
Q[30] := [[1, 3, 2, 4, 5, 8, 6, 11, 7, 13, 9, 14, 10, 15, 12, 16], [1, 2, 3, 4, 5, 6, 7, 9, 8, 11, 10, 13, 12, 15, 14, 16], [1, 5, 2, 6, 3, 8, 4, 11, 7, 12, 9, 14, 10, 15, 13, 16], [1, 4, 2, 7, 3, 9, 5, 10, 6, 11, 8, 13, 12, 14, 15, 16], [1, 3, 2, 4, 5, 7, 6, 8, 9, 10, 11, 13, 12, 14, 15, 16]];
Q[31] := [[1, 5, 2, 6, 3, 7, 4, 8, 9, 10, 11, 13, 12, 15, 14, 16], [1, 4, 2, 6, 3, 8, 5, 9, 7, 11, 10, 13, 12, 15, 14, 16], [1, 5, 2, 7, 3, 8, 4, 10, 6, 11, 9, 12, 13, 15, 14, 16], [1, 4, 2, 6, 3, 8, 5, 10, 7, 12, 9, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 6, 7, 12, 8, 13, 9, 14, 10, 15, 11, 16]];
Q[32] := [[1, 3, 2, 6, 4, 9, 5, 10, 7, 12, 8, 14, 11, 15, 13, 16], [1, 4, 2, 5, 3, 7, 6, 8, 9, 13, 10, 14, 11, 15, 12, 16], [1, 3, 2, 4, 5, 7, 6, 10, 8, 11, 9, 12, 13, 15, 14, 16], [1, 3, 2, 7, 4, 8, 5, 9, 6, 11, 10, 13, 12, 15, 14, 16], [1, 4, 2, 7, 3, 9, 5, 10, 6, 11, 8, 12, 13, 14, 15, 16]];
Q[33] := [[1, 3, 2, 5, 4, 6, 7, 10, 8, 12, 9, 13, 11, 14, 15, 16], [1, 2, 3, 6, 4, 8, 5, 9, 7, 12, 10, 13, 11, 14, 15, 16], [1, 5, 2, 6, 3, 10, 4, 11, 7, 13, 8, 14, 9, 15, 12, 16], [1, 5, 2, 6, 3, 7, 4, 8, 9, 10, 11, 13, 12, 14, 15, 16], [1, 2, 3, 5, 4, 7, 6, 9, 8, 11, 10, 14, 12, 15, 13, 16]];
Q[34] := [[1, 5, 2, 6, 3, 7, 4, 10, 8, 13, 9, 14, 11, 15, 12, 16], [1, 5, 2, 8, 3, 9, 4, 10, 6, 11, 7, 13, 12, 14, 15, 16], [1, 2, 3, 4, 5, 9, 6, 10, 7, 12, 8, 14, 11, 15, 13, 16], [1, 2, 3, 5, 4, 7, 6, 10, 8, 11, 9, 13, 12, 14, 15, 16], [1, 4, 2, 6, 3, 7, 5, 11, 8, 12, 9, 14, 10, 15, 13, 16]];
Q[35] := [[1, 4, 2, 6, 3, 8, 5, 11, 7, 12, 9, 14, 10, 15, 13, 16], [1, 2, 3, 5, 4, 9, 6, 11, 7, 12, 8, 13, 10, 15, 14, 16], [1, 4, 2, 6, 3, 7, 5, 9, 8, 10, 11, 13, 12, 15, 14, 16], [1, 3, 2, 4, 5, 7, 6, 9, 8, 11, 10, 12, 13, 14, 15, 16], [1, 5, 2, 8, 3, 9, 4, 10, 6, 12, 7, 13, 11, 14, 15, 16]];
Q[36] := [[1, 4, 2, 6, 3, 7, 5, 9, 8, 12, 10, 13, 11, 14, 15, 16], [1, 2, 3, 5, 4, 8, 6, 9, 7, 12, 10, 14, 11, 15, 13, 16], [1, 2, 3, 8, 4, 10, 5, 12, 6, 13, 7, 14, 9, 15, 11, 16], [1, 2, 3, 4, 5, 8, 6, 9, 7, 10, 11, 12, 13, 14, 15, 16], [1, 3, 2, 4, 5, 8, 6, 9, 7, 11, 10, 13, 12, 14, 15, 16]];
Q[37] := [[1, 4, 2, 6, 3, 8, 5, 11, 7, 12, 9, 13, 10, 14, 15, 16], [1, 3, 2, 5, 4, 8, 6, 10, 7, 12, 9, 14, 11, 15, 13, 16], [1, 3, 2, 5, 4, 8, 6, 10, 7, 12, 9, 13, 11, 14, 15, 16], [1, 2, 3, 6, 4, 7, 5, 9, 8, 11, 10, 12, 13, 15, 14, 16], [1, 4, 2, 6, 3, 7, 5, 8, 9, 13, 10, 14, 11, 15, 12, 16]];
Q[38] := [[1, 3, 2, 5, 4, 7, 6, 10, 8, 11, 9, 13, 12, 14, 15, 16], [1, 4, 2, 5, 3, 6, 7, 8, 9, 10, 11, 12, 13, 15, 14, 16], [1, 3, 2, 7, 4, 8, 5, 11, 6, 13, 9, 14, 10, 15, 12, 16], [1, 5, 2, 7, 3, 8, 4, 9, 6, 10, 11, 12, 13, 15, 14, 16], [1, 5, 2, 6, 3, 9, 4, 10, 7, 12, 8, 13, 11, 15, 14, 16]];
Q[39] := [[1, 3, 2, 5, 4, 6, 7, 8, 9, 10, 11, 13, 12, 15, 14, 16], [1, 4, 2, 6, 3, 9, 5, 10, 7, 12, 8, 13, 11, 15, 14, 16], [1, 4, 2, 6, 3, 7, 5, 8, 9, 11, 10, 12, 13, 14, 15, 16], [1, 3, 2, 4, 5, 8, 6, 10, 7, 12, 9, 13, 11, 15, 14, 16], [1, 4, 2, 5, 3, 7, 6, 8, 9, 11, 10, 14, 12, 15, 13, 16]];


==> anc/MapleFiles/find_easy_fillings.mws.txt <==
## update the parameter cc each time this file is run
#interface(quiet=true);
Seed := randomize():
with(LinearAlgebra): with(combinat):with(ListTools):
read("data.txt");
read("functions.mws");
L:=[8,8]:
 
XX := FillLists([8,8]):
xroll:=rand(1..nops(XX)):

cc:=1:

TIME := time():
  YY := [XX[xroll()],XX[xroll()],XX[xroll()],XX[xroll()],XX[xroll()]] ;
 printf("testing %a \n", YY);
   T := makeUnsymmetric([L,L,L,L,L],YY);
 val := timelimit(40,evalunfactor(T,16,[1,1,1,1,1],generic1));
 printf("filling %a took %a s\n",YY, time()-TIME);

if time()-TIME <30 and val <> 0 then
 cc := cc+1:
 fd := fopen("easyFillings",APPEND):
 fprintf(fd, "Q[%a] := %a;\n", cc, YY);
 fclose(fd):
fi;


quit;


==> anc/MapleFiles/functions.mws.txt <==
# interface(quiet=true);
 with(LinearAlgebra): with(combinat):with(ListTools):

 
 reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end
 proc:
 
 mypartition := proc(d ::integer)
 local X;
 X := reverse(partition(d)):
 return [seq(reverse(X[i]),i=1..numbpart(d))];
 end proc:
 
 myconjpart := proc (L::list) local preK, K;
 description "I needed to have a conjugate partition function that is in decreasing order.";
 return reverse(conjpart(reverse(L)));
 end proc:
 smash := proc (u::anything, v::anything)
 description "smash two vectors together";
 
 [seq(u[i], i = 1 .. nops(u)), seq(v[i], i = 1 .. nops(v))]
 end proc:
 
 
 makeDets:=proc(a,LL::list,mu::list)
 local L:
 description "this procedure makes a product of determinants of sizes determined by a partition LL. The first index of each column is twisted by a permutation mu.";
 L:=myconjpart(LL):
 return `*`(seq(Determinant(Matrix([seq([seq(a[op(j+(
 `+`(seq(op(p,L),p=1..k-1))),mu),i],j=1 .. op(k,L))], i = 1 .. op(k,L))]))
 ,k=1..nops(L)))
 end proc:
 

 makeUnsymmetric:=proc(J::list,K::list)
 description "this procedure takes in a list of partitions J and a list of permutations K and produces the unsymmetrized (and factored!) tensor";
 local alpha;
 if(nops(J)<>nops(K)) then return "uneven";
 else
 alpha:= [a,b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z]:
 return `*`(seq(makeDets(alpha[i],J[i],K[i]),i=1..nops(J)))
 fi:
 end proc:

 CountTranspositions := proc (L1::list, L2::list) local i, P; option `Copyright(c) 2002, Carl DeVore. All rights reserved.`; 
 P := table(([seq])(L1[i] = i, i= 1 .. nops(L2))); add(nops(i)-1, i = convert(([seq])(P[i], i = L2), disjcyc))
 end proc;
 
 unfactor:= proc(X,degree,L::list)
 description "X is the tensor, d is the degree, L is the list of dimensions of the vector spaces":
 local temp,temp2,p,i;
 if nops(L) >8 then return "too many factors"; fi:
 if nops(L) = 2 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L)-1 do for i[2] from 0 to op(2,L)-1 do
 temp := coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1])*Z[[
 seq(i[p],p=1..nops(L) )]]+temp
 end do; end do;
 temp2 := temp; #print(nops(temp2))
 end do;
 return temp;
 fi:
 
 if nops(L) = 3 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do
 temp := coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p,
 i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp;
 end do end do end do;
 temp2 := temp;
 end do;
 return temp;
 fi:
 
 
 if nops(L) = 4 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do for i[4] from 0 to op(4,L) do
 temp := coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p,
 i[3]+1]),d[p,i[4]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp
 end do end do end do end do;
 temp2 := temp;
 end do;
 return temp;
 fi:
 if nops(L) = 5 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do for i[4] from 0 to op(4,L) do for i[5] from 0 to op(5,L) do
 temp := coeff(coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]),
 c[p, i[3]+1]),d[p,i[4]+1]),e[p,i[5]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp
 end do end do end do end do end do;
 temp2 := temp;
 end do;
 return temp;
 fi:
 end proc:
 
 #SFill(L):the set of Standard Young Tableaux of shape L
 #(I found this on http://www.math.rutgers.edu/~zeilberg/math640_08.html
 #(accessed May 11, 2011))
 SFill:=proc(L)
 local A,L1,n,A1,i,Lara:
 option remember:
 Lara:=nops(L):
 n:=convert(L,`+`):
 if L=[] then RETURN({[]}): fi:
 A:={}:
 for i from 1 to nops(L)-1 do
 if L[i]>L[i+1] then
 L1:=[op(1..i-1,L),L[i]-1,op(i+1..nops(L),L)]:
 A1:=SFill(L1):
 A1:={seq( [ op(1..i-1,a1), [op(a1[i]),n],op(i+1..nops(a1),a1)],a1 in A1)}:
 A:=A union A1:
 fi:
 od:
 if L[Lara]>1 then
 L1:=[op(1..Lara-1,L),L[Lara]-1]:
 A1:=SFill(L1):
 A1:={seq( [ op(1..Lara-1,a1), [op(a1[Lara]),n]],a1 in A1)}:
 A:=A union A1:
 else
 L1:=[op(1..Lara-1,L)]:
 A1:=SFill(L1):
 A1:={seq( [ op(1..Lara-1,a1),[n] ],a1 in A1)}:
 A:=A union A1:
 fi:
 A:
 end:
 
 FillLists:=proc(L::list)
 [seq(FlattenOnce(x) , x in SFill(myconjpart(L)))];
 end proc:
 
 
 evalunfactor:= proc(X,degree,L::list,rules)
 description "X is the vector in the tensor algebra,degree is polynomial degree, L is the list of ambient dimensions, and rules are the substitution rules";
 local temp,temp2,p,i;
 if nops(L) = 3 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do
 temp := subs(rules,coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p,
 i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp;
 end do end do end do;
 temp2 := temp; #print(nops(temp2),"ops");
 end do;
 return temp;
 fi:
 
 
 if nops(L) = 4 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do for i[4] from 0 to op(4,L) do
 temp := subs(rules,coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p,
 i[2]+1]), c[p, i[3]+1]),d[p,i[4]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp;
 end do end do end do end do;
 temp2 := temp;
 end do;
 return temp;
 fi:
 if nops(L) = 5 then
 temp2 := X;
 for p to degree do
 temp := 0;
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to
 op(3,L) do for i[4] from 0 to op(4,L) do for i[5] from 0 to op(5,L) do
 temp := subs(rules, coeff(coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p,
 i[2]+1]), c[p, i[3]+1]),d[p,i[4]+1]),e[p,i[5]+1])*Z[[ seq(i[p],p=1..nops(L)
 )]])+temp
 end do end do end do end do end do;
 temp2 := temp;
 end do;
 return temp;
 fi:
 
 end proc:
 


==> anc/MapleFiles/testM.mws <==
with(LinearAlgebra):
A:=Matrix(39,39,0):
B:=Matrix(45,39,0):
Msym:=Matrix(39,39,0):
Msecant:=Matrix(45,39,0):

read("bigMsym"):
read("bigMsecant"):

for i to 39 do for j to 39 do
A[i,j]:=Msym[i,j]:
od:od:

for i to 45 do for j to 39 do
B[i,j]:=Msecant[i,j]:
od:od:

Rank(A);
Rank(B);


==> anc/README <==
README

Here is an explanation of the ancillary files accompanying the paper:

Equations for the fifth secant variety of Segre products of projective spaces
by Luke Oeding and Steven Sam


The directory MapleFiles contains the necessary scripts to verify that there are non-trivial minimal generators of degree 6 and 16 in the ideal of the 5th secant variety of (P^1)^{\times 5}.

First, we need to make pseudo-random points in the ambient space and on the 5th secant variety of (P^1)^{\times 5}. That is done by running "dataMaker.mws" in Maple, the results output to "data.txt"

The maple file functions.mws  contains all the necessary maple functions for our computations.  It is used for the remaining procedures.

Next we need to find fillings that produce non-zero Young symmetrizers that evaluate quickly. This is done by running find_easy_fillings.mws, the results output to "easyFillings.txt."  This procedure must be run several times, modifying the counter each time because it is set to quit if the evaluation takes too long. 


Finally, we need to evaluate the non-zero Young symmetrizers on the data points.

This is done by running the Maple file "core.mws", the output is to "bigMsym.txt" and "bigMsecant.txt" with the results.

Since this code involves many computations that can be done independently but are organized in nested for-loops, it is more efficient to distribute the computation over several instances via some simple shell scripting.

The directory "BertiniScripts" contains the necessary Bertini input files needed to verify that the degree of the 5th secant variety of (P^1)^{\times 5} is actually 96.
